Comparing efficient computation methods for massless QCD tree amplitudes: Closed Analytic Formulae versus Berends-Giele Recursion

Recent advances in our understanding of tree-level QCD amplitudes in the massless limit exploiting an effective (maximal) supersymmetry have led to the complete analytic construction of tree-amplitudes with up to four external quark-anti-quark pairs. In this work we compare the numerical efficiency of evaluating these closed analytic formulae to a numerically efficient implementation of the Berends-Giele recursion. We compare calculation times for tree-amplitudes with parton numbers ranging from 4 to 25 with no, one, two and three external quark lines. We find that the exact results are generally faster in the case of MHV and NMHV amplitudes. Starting with the NNMHV amplitudes the Berends-Giele recursion becomes more efficient. In addition to the runtime we also compared the numerical accuracy. The analytic formulae are on average more accurate than the off-shell recursion relations though both are well suited for complicated phenomenological applications. In both cases we observe a reduction in the average accuracy when phase space configurations close to singular regions are evaluated. We believe that the above findings provide valuable information to select the right method for phenomenological applications.

==> anc/GGT.m <==
(* ::Package:: *)

BeginPackage["GGT`"];


$GGTfunctions=Sort[{"GGTmhv","GGTspaa","GGTspbb","GGTx","GGTs","GGTr","GGTnmhv","GGTnnmhv","GGTmaster","GGTqcd","GGTggt","GGTnumeric","GGTgenvar","GGTmhvbar","GGTsuperamp","GGTtoSpinors","GGTgluon","GGTfermion","GGTfermionS","GGTnmhvgluon","GGTnmhv2ferm","GGTnmhv4ferm","GGTnmhv6ferm","GGTnnmhvgluon","GGTnnmhv2ferm","GGTnnmhv4ferm","GGTnnmhv6ferm"}]


GGTgenvar::usage="GGTgenvar[P] generates the spinors and region momenta for a numerical evaluation of an amplitude at the  phase-space point P={\!\(\*SubscriptBox[\"p\", \"1\"]\),\!\(\*SubscriptBox[\"p\", \"2\"]\),...,\!\(\*SubscriptBox[\"p\", \"n\"]\)}. Does not work for momenta p={E,0,0,-E}!";


GGTnumeric::usage="GGTnumeric[expression] gives a numerical value for the GGT expression if GGTgenvar[P] has been applied.";


GGTmhv::usage="GGTmhv[n,a,b] gives the n-gluon MHV amplitude with negative helicity gluons at positions a and b";


GGTmhvbar::usage="GGTmhvbar[n,a,b] gives the n-gluon \!\(\*OverscriptBox[\"MHV\", \"_\"]\) amplitude with positve helicity gluons at positions a and b";


GGTspaa::usage="GGTspaa[a,\!\(\*SubscriptBox[\"p\", \"1\"]\),...,\!\(\*SubscriptBox[\"p\", \"m\"]\),b] denotes spinor products <a|\!\(\*SubscriptBox[\"p\", \"1\"]\)|...|\!\(\*SubscriptBox[\"p\", \"m\"]\)|b>, with m even.";


GGTspbb::usage="GGTspbb[a,\!\(\*SubscriptBox[\"p\", \"1\"]\),...,\!\(\*SubscriptBox[\"p\", \"m\"]\),b] denotes spinor products [a|\!\(\*SubscriptBox[\"p\", \"1\"]\)|...|\!\(\*SubscriptBox[\"p\", \"m\"]\)|b], with m even.";


GGTx::usage="GGTx[i,j]=\!\(\*SubscriptBox[\"x\", \"i\"]\)-\!\(\*SubscriptBox[\"x\", \"j\"]\) are differences between dual coordinates (or region momenta), defined by \!\(\*SubscriptBox[\"x\", \"i\"]\)-\!\(\*SubscriptBox[\"x\", RowBox[{\"i\", \"+\", \"1\"}]]\)=\!\(\*SubscriptBox[\"p\", \"i\"]\). ";


GGTs::usage="Invariants. GGTs[i,j]=(\!\(\*SubscriptBox[\"x\", RowBox[{\"i\", \",\", \"j\"}]]\)\!\(\*SuperscriptBox[\")\", \"2\"]\)=(\!\(\*SubscriptBox[\"p\", \"i\"]\)+\!\(\*SubscriptBox[\"p\", RowBox[{\"i\", \"+\", \"1\"}]]\)+...+\!\(\*SubscriptBox[\"p\", \"j-1\"]\)\!\(\*SuperscriptBox[\")\", \"2\"]\)";


GGTsuperamp::usage="GGTsuperamp[n,k] is the \!\(\*FormBox[SuperscriptBox[\"N\", \"k\"],TraditionalForm]\)MHV superamplitude of n superfields, with the MHV superamplitude factored out, in terms of the R invariants."


GGTr::usage="R invariants. \!\(\*FormBox[RowBox[{SubsuperscriptBox[\"R\",RowBox[{\"n\", \";\", \"v\", \";\", RowBox[{\"a\", \" \", \"b\"}]}], RowBox[{\"L\", \";\", \"U\"}]], \"=\",RowBox[{\"GGTr\", \"[\", RowBox[{\"n\", \",\", \"L\", \",\", \"U\", \",\", \"v\", \",\", \"a\", \",\", \"b\"}], \"]\"}]}],TraditionalForm]\)  with \!\(\*FormBox[RowBox[{\"L\", \"=\", RowBox[{\"{\", RowBox[{SubscriptBox[\"L\", \"1\"], \",\", SubscriptBox[\"L\", \"2\"], \",\", \"...\"}]}]}],TraditionalForm]\)}, \!\(\*FormBox[RowBox[{\"U\", \"=\", RowBox[{\"{\", RowBox[{SubscriptBox[\"U\", \"1\"], \",\", SubscriptBox[\"U\", \"2\"], \",\", \" \", \"...\"}]}]}],TraditionalForm]\)}, \!\(\*FormBox[RowBox[{\"v\", \" \", \"=\", \" \", RowBox[{\"{\", RowBox[{RowBox[{\"{\", RowBox[{SubscriptBox[\"v\", \"1\"], \",\", \" \", SubscriptBox[\"u\", \"1\"]}], \"}\"}], \",\", \" \", RowBox[{\"{\", RowBox[{SubscriptBox[\"v\", \"2\"], \",\", SubscriptBox[\"u\", \"2\"]}]}]}]}]}],TraditionalForm]\)}, ...}";


GGTtoSpinors::usage="GGTtoSpinors[GGTexpression] translates GGT expressions into a form compatible with the S@M package.";


GGTgluon::usage="GGTgluon[n,H] is the n-gluon amplitude with negative helicity gluons at positions \!\(\*FormBox[RowBox[{\"H\", \"=\",RowBox[{\"{\",RowBox[{SubscriptBox[\"c\", \"1\"], \",\", SubscriptBox[\"c\", \"2\"], \",\", SubscriptBox[\"c\", \"3\"], \",\", \" \", \"...\"}]}]}],TraditionalForm]\)}. H does not need to be ordered. For compact expressions one should use cyclic symmetry to put one gluon at position n.";


GGTfermion::usage="GGTfermion\!\(\*StyleBox[\"[\", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"G\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"]\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"is\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"the\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\"-\", \"Text\"]\)\!\(\*StyleBox[\"parton\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"amplitude\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"with\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"gluons\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"at\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positions\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[FormBox[RowBox[{\"G\", \"=\", RowBox[{\"{\", RowBox[{SubscriptBox[\"c\", \"1\"], \",\", SubscriptBox[\"c\", \"2\"], \",\", \"...\", \",\", SubscriptBox[\"c\", \"m\"]}]}]}],TraditionalForm], \"Text\"]\)}\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positve\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"and\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"gluinos\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"of\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"flavor\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"A\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"i\"]\)\!\(\*StyleBox[\"   \", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"...\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"k\"]\),\!\(\*SubscriptBox[\"A\", \"k\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},...,\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"k\"]\),\!\(\*SubscriptBox[\"B\", \"k\"]\)}\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\".\", \"Text\"]\)";


GGTmaster::usage="GGTmaster\!\(\*StyleBox[\"[\", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"G\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"]\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"is\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"the\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\"-\", \"Text\"]\)\!\(\*StyleBox[\"parton\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"amplitude\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"with\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"gluons\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"at\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positions\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[FormBox[RowBox[{\"G\", \"=\", RowBox[{\"{\", RowBox[{SubscriptBox[\"c\", \"1\"], \",\", SubscriptBox[\"c\", \"2\"], \",\", \"...\", \",\", SubscriptBox[\"c\", \"m\"]}]}]}],TraditionalForm], \"Text\"]\)}\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positve\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"and\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"gluinos\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"of\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"flavor\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"A\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"i\"]\)\!\(\*StyleBox[\"   \", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"...\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"k\"]\),\!\(\*SubscriptBox[\"A\", \"k\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},...,\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"k\"]\),\!\(\*SubscriptBox[\"B\", \"k\"]\)}\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\".\", \"Text\"]\) In contrast to GGTfermion, GGTmaster exploits the cyclicity of the amplitudes to produce slightly more compact results.";


GGTfermionS::usage="\*StyleBox[\(GGTf\!\(\*StyleBox[\"ermionS\", \"Text\"]\)\)]\!\(\*StyleBox[\"[\", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"G\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"]\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"is\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"the\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\"-\", \"Text\"]\)\!\(\*StyleBox[\"parton\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"amplitude\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"with\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\"-\", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"gluons\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"at\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positions\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[FormBox[RowBox[{\"G\", \"=\", RowBox[{\"{\", RowBox[{SubscriptBox[\"c\", \"1\"], \",\", SubscriptBox[\"c\", \"2\"], \",\", SubscriptBox[\"c\", \"3\"], \",\", \" \", \"...\"}]}]}],TraditionalForm], \"Text\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positve\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"and\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"fermions\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"of\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"equal\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"flavor\", \"Text\"]\) at positions  \!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"i\"]\)\!\(\*StyleBox[\"  \", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"1\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"...\", \"Text\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"1\"]\),...\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\".\", \"Text\"]\)";


GGTnmhv::usage="GGTnnmhv[n,G,F,aF] gives the simplified NMHV formulas, exploiting cyclic symmetrie. Make sure Length[G]+Length[F]=3.";


GGTnmhvgluon::usage="GGTnmhvgluon[n,G] is the simplified n-parton NMHV gluon amplitude with negative-helicity gluons at G={a,b,c}.";


GGTnmhv2ferm::usage="GGTnmhv2ferm[n,G,a,\!\(\*OverscriptBox[\"b\", \"_\"]\)] is the simplified n-parton NMHV two-fermion amplitude with negative-helicity gluons at positions G={\!\(\*SubscriptBox[\(c\), \(1\)]\),\!\(\*SubscriptBox[\(c\), \(2\)]\)} and a fermion/anti-fermion at positions a and \!\(\*OverscriptBox[\"b\", \"_\"]\).";


GGTnmhv4ferm::usage="GGTnmhv4ferm[n,c,{{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)},{\!\(\*SubscriptBox[\"a\", \"2\"]\),\!\(\*SubscriptBox[\"A\", \"2\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\),\!\(\*SubscriptBox[\"B\", \"2\"]\)}}] is the simplified n-parton NMHV four-fermion amplitude with a negative-helicity gluon at position c, two gluinos of flavors \!\(\*SubscriptBox[\"A\", \"i\"]\) at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) and two anti-gluinos of flavors \!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\).";


GGTnmhv6ferm::usage="GGTnmhv6ferm[n,{{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)},{\!\(\*SubscriptBox[\"a\", \"2\"]\),\!\(\*SubscriptBox[\"A\", \"2\"]\)},{\!\(\*SubscriptBox[\"a\", \"3\"]\),\!\(\*SubscriptBox[\"A\", \"3\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\),\!\(\*SubscriptBox[\"B\", \"2\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"3\"]\),\!\(\*SubscriptBox[\"B\", \"3\"]\)}}] is the simplified n-parton NMHV six-fermion amplitude with three gluinos of flavors \!\(\*SubscriptBox[\"A\", \"i\"]\) at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) and three anti-gluinos of flavors \!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\)."


GGTnnmhv::usage="GGTnnmhv[n,G,F,aF] gives the simplified NNMHV formulas, exploiting cyclic symmetrie. Make sure Length[G]+Length[F]=4.";


GGTnnmhvgluon::usage="GGTnnmhvgluon[n,G] is the simplified n-parton NNMHV gluon amplitude with negative-helicity gluons at positions G={a,b,c,d}.";


GGTnnmhv2ferm::usage="GGTnnmhv2ferm[n,G,a,\!\(\*OverscriptBox[\"b\", \"_\"]\)] is the simplified n-parton NNMHV two-fermion amplitude with negative-helicity gluons at positions G= {\!\(\*SubscriptBox[\"c\", \"1\"]\),\!\(\*SubscriptBox[\"c\", \"2\"]\),\!\(\*SubscriptBox[\"c\", \"3\"]\)} and a fermion/anti-fermion at position a / \!\(\*OverscriptBox[\"b\", \"_\"]\).";


GGTnnmhv4ferm::usage="GGTnnmhv4ferm[n,G,{{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)},{\!\(\*SubscriptBox[\"a\", \"2\"]\),\!\(\*SubscriptBox[\"A\", \"2\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\),\!\(\*SubscriptBox[\"B\", \"2\"]\)}}] is the simplified n-parton NNMHV four-fermion amplitude with two negative-helicity gluons at positions G={\!\(\*SubscriptBox[\"c\", \"1\"]\),\!\(\*SubscriptBox[\"c\", \"2\"]\)}, two gluinos of flavors \!\(\*SubscriptBox[\"A\", \"i\"]\) at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) and two anti-gluinos of flavors \!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\).";


GGTnnmhv6ferm::usage="GGTnnmhv6ferm[n,c,{{\!\(\*SubscriptBox[\"a\", \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)},{\!\(\*SubscriptBox[\"a\", \"2\"]\),\!\(\*SubscriptBox[\"A\", \"2\"]\),{\!\(\*SubscriptBox[\"a\", \"3\"]\),\!\(\*SubscriptBox[\"A\", \"3\"]\)},{\!\(\*SubscriptBox[\"a\", \"3\"]\),\!\(\*SubscriptBox[\"A\", \"3\"]\)}},{{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},{\!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"2\"]\),\!\(\*SubscriptBox[\"B\", \"2\"]\)}}] is the simplified n-parton NNMHV six-fermion amplitude with one negative-helicity gluon at position c and three gluinos of flavors \!\(\*SubscriptBox[\"A\", \"i\"]\) at positions \!\(\*SubscriptBox[\"a\", \"i\"]\) and three anti-gluinos of flavors \!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[OverscriptBox[\"b\", \"_\"], \"i\"]\).";


GGTggt::usage="GGTggt\!\(\*StyleBox[\"[\", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"G\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"]\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"is\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"the\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\"-\", \"Text\"]\)\!\(\*StyleBox[\"parton\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"amplitude\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"with\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"gluons\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"at\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positions\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[FormBox[RowBox[{\"G\", \"=\", RowBox[{\"{\", RowBox[{SubscriptBox[\"c\", \"1\"], \",\", SubscriptBox[\"c\", \"2\"], \",\", \"...\", \",\", SubscriptBox[\"c\", \"m\"]}]}]}],TraditionalForm], \"Text\"]\)}\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positve\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"and\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"gluinos\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"of\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"flavor\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"A\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"i\"]\)\!\(\*StyleBox[\"   \", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"...\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"k\"]\),\!\(\*SubscriptBox[\"A\", \"k\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},...,\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"k\"]\),\!\(\*SubscriptBox[\"B\", \"k\"]\)}\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\".\", \"Text\"]\) GGTggt gives the most compact expression for a given amplitude using whenever possible the simplified NMHV and NNMHV formulas exploiting cyclic symmetry and chiral conjugation.";


GGTqcd::usage="GGTqcd\!\(\*StyleBox[\"[\", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"G\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"]\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"is\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"the\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"n\", \"Text\"]\)\!\(\*StyleBox[\"-\", \"Text\"]\)\!\(\*StyleBox[\"parton\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"amplitude\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"with\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"gluons\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"at\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positions\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[FormBox[RowBox[{\"G\", \"=\", RowBox[{\"{\", RowBox[{SubscriptBox[\"c\", \"1\"], \",\", SubscriptBox[\"c\", \"2\"], \",\", \"...\", \",\", SubscriptBox[\"c\", \"m\"]}]}]}],TraditionalForm], \"Text\"]\)}\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"positve\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"and\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"negative\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"helicity\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"gluinos\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"of\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"flavor\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"A\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[\"B\", \"i\"]\) at positions \!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"i\"]\),\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"i\"]\)\!\(\*StyleBox[\"   \", \"Text\"]\)\!\(\*StyleBox[\"F\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"1\"]\),\!\(\*SubscriptBox[\"A\", \"1\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"...\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[StyleBox[\"q\", \"Text\"], \"k\"]\),\!\(\*SubscriptBox[\"A\", \"k\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\",\", \"Text\"]\)\!\(\*StyleBox[\" \", \"Text\"]\)\!\(\*StyleBox[\"aF\", \"Text\"]\)\!\(\*StyleBox[\"=\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"1\"]\),\!\(\*SubscriptBox[\"B\", \"1\"]\)},...,\!\(\*StyleBox[\"{\", \"Text\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\"q\", \"Text\"], \"-\"], \"k\"]\),\!\(\*SubscriptBox[\"B\", \"k\"]\)}\!\(\*StyleBox[\"}\", \"Text\"]\)\!\(\*StyleBox[\".\", \"Text\"]\) Works for up to three quark anti-quark pairs.";


Begin["Global`"];


GGTgenvar[P_List]:=Module[{N=Length[P],Psigma=P.{{{1,0},{0,1}},{{0,1},{1,0}},{{0,-I},{I,0}},{{1,0},{0,-1}}},Psigmabar=P.{{{1,0},{0,1}},{{0,-1},{-1,0}},{{0,I},{-I,0}},{{-1,0},{0,1}}}},
Module[{Pplus=Sqrt[P[[;;,1]]+P[[;;,4]]]},Weyl={Pplus[[#]],(P[[#,2]]+I P[[#,3]])/Pplus[[#]]}&/@Range[N];WeylTilde={Pplus[[#]],(P[[#,2]]-I P[[#,3]])/Pplus[[#]]}&/@Range[N];];
WeylC=Weyl.{{0,-1},{1,0}};WeylTildeC=WeylTilde.{{0,-1},{1,0}};
rM=Table[If[i<=j,Total[Psigma[[Range[i,j-1]]]],-Total[Psigma[[Range[j,i-1]]]]],{i,N},{j,N}];
rMb=Table[If[i<=j,Total[Psigmabar[[Range[i,j-1]]]],-Total[Psigmabar[[Range[j,i-1]]]]],{i,N},{j,N}];]


SigmaProd[x_List]:=If[x=={},{{1,0},{0,1}},Dot@@((Sequence@@{rM[[Sequence@@#[[1]]]],rMb[[Sequence@@#[[2]]]]})&/@Partition[x,2])](*SigmaProd[x_List]:=If[x=={},{{1,0},{0,1}},rM[[Sequence@@x[[1]]]].rMb[[Sequence@@x[[2]]]].SigmaProd[x[[3;;]]]]*)


SigmaProdTilde[x_List]:=If[x=={},{{1,0},{0,1}},Dot@@((Sequence@@{rMb[[Sequence@@#[[1]]]],rM[[Sequence@@#[[2]]]]})&/@Partition[x,2])]


GGTnumeric[expression_]:=expression/.{GGTs[i_,j_]:>Chop[Det[rM[[i,j]]]],GGTspaa[i_,x___,j_]:>WeylC[[i]].SigmaProd[List@@@{x}].Weyl[[j]],GGTspbb[i_,x___,j_]:>WeylTilde[[i]].SigmaProdTilde[List@@@{x}].WeylTildeC[[j]]}


End[];


Begin["`Private`"];


Format[GGTx[q_,w_]]:=Subscript["x",q,w]
Format[GGTs[q_,w_]]:=Subscript["s",q,w]
Format[GGTspaa[a_,b_]]:=DisplayForm[RowBox[{"\[LeftAngleBracket]",MakeBoxes[a],MakeBoxes["|"],MakeBoxes[b],"\[RightAngleBracket]"}]]
Format[GGTspaa[a_,X__,b_]]:=DisplayForm[RowBox[{"\[LeftAngleBracket]",Sequence@@Riffle[{MakeBoxes[a],X,MakeBoxes[b]},MakeBoxes["|"]],"\[RightAngleBracket]"}]]
Format[GGTspbb[a_,b_]]:=DisplayForm[RowBox[{"[",MakeBoxes[a],MakeBoxes["|"],MakeBoxes[b],"]"}]]
Format[GGTspbb[a_,X__,b_]]:=DisplayForm[RowBox[{"[",Sequence@@Riffle[{MakeBoxes[a],X,MakeBoxes[b]},MakeBoxes["|"]],"]"}]]
Format[GGTr[n_,x_List,y_List,v_List,a_,b_]]:=Subsuperscript["R",RowBox[{MakeBoxes[n],";",Sequence@@Riffle[MakeBoxes/@Flatten[{v,a,b}],","]}],RowBox[{Sequence@@Riffle[MakeBoxes/@x,","],If[x=={}&&y=={},"",";"],Sequence@@Riffle[MakeBoxes/@y,","]}]]//DisplayForm


GGTspaa[i_,i_]=0;


GGTmhv[n_Integer,a_Integer,b_Integer]:=GGTspaa[a,b]^4/Times@@GGTspaa@@@Partition[Range[n],2,1,1]

GGTmhvbar[n_Integer,a_Integer,b_Integer]:=(-1)^n GGTspbb[a,b]^4/Times@@GGTspbb@@@Partition[Range[n],2,1,1]

InvProd[n_Integer]:=1/Times@@GGTspaa@@@Partition[Range[n],2,1,1]


Dab[n_Integer,s_Integer,t_Integer,a_Integer,b_Integer]:=If[a<=b,If[a<s,If[s<=b,If[b<t,GGTspaa[n,a]GGTspaa[n,GGTx[n,t],GGTx[t,s],b],GGTspaa[a,n]GGTspaa[n,b] GGTs[s,t]],0],If[a<t,If[b<t,GGTspaa[n,GGTx[n,t],GGTx[t,s],n]GGTspaa[b,a],GGTspaa[n,GGTx[n,s],GGTx[s,t],a]GGTspaa[n,b]],0]],-Dab[n,s,t,b,a]]

Dabc[n_Integer,s_Integer,t_Integer,a_Integer,b_Integer,c_Integer]:=If[a<b<c,If[a<s,If[b<s,If[s<=c,If[c<t,GGTspaa[a,b]GGTspaa[n,GGTx[n,t],GGTx[t,s],c],GGTspaa[n,c]GGTspaa[b,a] GGTs[s,t]],0],If[b<t,If[c<t,GGTspaa[c,b]GGTspaa[n,GGTx[n,t],GGTx[t,s],a],GGTspaa[c,a]GGTspaa[n,GGTx[n,t],GGTx[t,s],b]-GGTspaa[n,c]GGTspaa[a,b] GGTs[s,t]],GGTspaa[n,a]GGTspaa[b,c] GGTs[s,t]]],If[a<t,If[b<t,If[c<t,0,-GGTspaa[b,a]GGTspaa[n,GGTx[n,s],GGTx[s,t],c]],GGTspaa[c,b]GGTspaa[n,GGTx[n,s],GGTx[s,t],a]],0]],Module[{abc=Sort[{a,b,c}]},Signature[{a,b,c}]Dabc[n,s,t,abc[[1]],abc[[2]],abc[[3]]]]]


D1abc[n_Integer,a1_Integer,b1_Integer,a2_Integer,b2_Integer,a_Integer,b_Integer,c_Integer]:=If[a<b<c,If[a<a1<=b&&c<b1&&b<a2<=c<b2,GGTspaa[a,n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,b2],GGTx[b2,a2],c],0]+If[a<a1<=b&&c<b1&&b<a2&&b2<=c,GGTspaa[n,a] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],c] GGTs[a2,b2],0]+If[a<a1<=b&&c<b1&&a2<=b&&c<b2,GGTspaa[a,n] GGTspaa[b,c] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],GGTx[b1,a1],GGTx[n,b1],n],0]+If[a<a1<=b&&c<b1&&a2<=b<b2<=c,GGTspaa[a,n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],c] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],b],0]+If[a<a1<=b<b1<=c&&b<a2&&b2<=c,GGTspaa[n,a] GGTspaa[c,n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],b] GGTs[a1,b1] GGTs[a2,b2],0]+If[a<a1<=b<b1<=c&&a2<=b<b2<=c,GGTspaa[n,a] GGTspaa[n,c] GGTs[a1,b1] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],b],0]+If[a1<=a&&c<b1&&b<a2<=c<b2,GGTspaa[a,b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,b2],GGTx[b2,a2],c],0]+If[a1<=a&&c<b1&&a<a2<=b&&c<b2,GGTspaa[c,b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,b2],GGTx[b2,a2],a],0]+If[a1<=a&&c<b1&&b<a2&&b2<=c,GGTspaa[b,a] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],c] GGTs[a2,b2],0]+If[a1<=a&&c<b1&&a<a2<=b<b2<=c,GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] (GGTspaa[b,c] GGTs[a2,b2] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],a]+GGTspaa[a,c] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],b]),0]+If[a1<=a&&c<b1&&a2<=a&&b<b2<=c,GGTspaa[a,b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],c],0]+If[a1<=a&&c<b1&&a2<=a<b2<=b,GGTspaa[c,b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],a],0]+If[a1<=a&&c<b1&&a<a2&&b2<=b,GGTspaa[b,c] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],a] GGTs[a2,b2],0]+If[a1<=a&&b<b1<=c&&b<a2,GGTspaa[c,n] GGTspaa[a,b] GGTspaa[n,GGTx[n,a1],GGTx[n,b1],n] GGTs[a1,b1] GGTs[a2,b2],0]+If[a1<=a&&b<b1<=c&&a<a2<=b<b2,GGTspaa[c,n] (GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],a] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],b] GGTs[a2,b2]+GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],a] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],b]),0]+If[a1<=a&&b<b1<=c&&a2<=a&&b<b2,GGTspaa[n,c] GGTspaa[a,b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],GGTx[a1,b1],GGTx[n,a1],n],0]+If[a1<=a&&b<b1<=c&&a<a2&&b2<=b,GGTspaa[c,n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],a] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],b] GGTs[a2,b2],0]+If[a1<=a&&b<b1<=c&&a2<=a<b2<=b,GGTspaa[n,c] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],b] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],GGTx[a1,a2],GGTx[a2,b2],a],0],Module[{abc=Sort[{a,b,c}]},Signature[{a,b,c}] D1abc[n,a1,b1,a2,b2,abc[[1]],abc[[2]],abc[[3]]]]]

D2abc[n_Integer,a1_Integer,b1_Integer,a2_Integer,b2_Integer,a_Integer,b_Integer,c_Integer]:=If[a<b<c,If[a<a1<=b<b1<=c&&a2<=c<b2,GGTspaa[n,a] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],b] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],c],0]+If[a<a1<=b<b1<=c&&b2<=c,GGTspaa[n,a] GGTspaa[c,n] GGTspaa[n,GGTx[n,b1],GGTx[b1,a1],b] GGTs[a2,b2],0]+If[a<a1&&b1<=b&&b<a2&&b2<=c,GGTspaa[n,a] GGTspaa[b,n] GGTspaa[c,n] GGTs[a2,b2] GGTs[a1,b1],0]+If[a<a1&&b1<=b&&b<a2<=c<b2,GGTspaa[n,a] GGTspaa[b,n] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],c] GGTs[a1,b1],0]+If[a<a1&&b1<=b&&a2<=b&&c<b2,GGTspaa[n,a] GGTspaa[b,c] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],n] GGTs[a1,b1],0]+If[a<a1&&b1<=b&&a2<=b<b2<=c,GGTspaa[n,a] GGTspaa[c,n] GGTspaa[n,GGTx[n,a2],GGTx[a2,b2],b] GGTs[a1,b1],0]+If[a1<=a&&b<b1<=c&&a2<=c<b2,GGTspaa[a,b] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],n] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],c],0]+If[a1<=a&&b<b1<=c&&b2<=c,GGTspaa[a,b] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],n] GGTspaa[c,n] GGTs[a2,b2],0]+If[a1<=a<b1<=b&&b<a2<=c<b2,GGTspaa[n,b] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],a] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],c],0]+If[a1<=a<b1<=b&&b<a2&&b2<=c,GGTspaa[n,b] GGTspaa[c,n] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],a] GGTs[a2,b2],0]+If[a1<=a<b1<=b&&a2<=b&&c<b2,GGTspaa[c,b] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],a] GGTspaa[n,GGTx[n,b2],GGTx[b2,a2],n],0]+If[a1<=a<b1<=b&&a2<=b<b2<=c,GGTspaa[n,c] GGTspaa[n,GGTx[n,a1],GGTx[a1,b1],a] GGTspaa[n,GGTx[n,a2],GGTx[a2,b2],b],0],Module[{abc=Sort[{a,b,c}]},Signature[{a,b,c}] D2abc[n,a1,b1,a2,b2,abc[[1]],abc[[2]],abc[[3]]]]]


GGTtoSpinors[expression_]:=expression/.GGTx[i_,j_]:>If[i<j,Plus@@Spinors`Sp/@Range[i,j-1],-Plus@@Spinors`Sp/@Range[j,i-1]]/.{GGTspaa[a__]->Spinors`Spaa[a],GGTspbb[a__]->Spinors`Spbb[a],GGTs[i_,j_]:>If[i<j,If[j==i+1,0,Spinors`s@@Range[i,j-1]],If[i==j,0,If[i==j+1,0,Spinors`s@@Range[j,i-1]]]]}


GGTsuperAmp[n_,0]=1;
GGTsuperAmp[n_,1]=Sum[Rh[{n,{},{},{},a,b},{{{},a,b}}],{b,4,n-1},{a,2,b-2}];
GGTsuperAmp[n_,k_]:=GGTsuperAmp[n,k]=GGTsuperAmp[n,k-1]/.Rh[x__]:>Step[x];


GGTsuperAmplitude[n_,0]=1;
GGTsuperAmplitude[n_,1]=Sum[Rh[{n,{},{},{},a,b},{{{},a,b}}],{b,4,n-1},{a,2,b-2}];
GGTsuperAmplitude[n_,k_]:=GGTsuperAmplitude[n,k]=GGTsuperAmplitude[n,k-1]/.Rh[x__]:>step[x];


Step[{n_,X_,Y_,v_,a_,b_},x_]:=GGTtildeR@@{n,X,Y,v,a,b}Module[{V=Join[v,{{b,a}}],N=Length[v]},Sum[Sum[Rh[{n,Flatten[MapAt[Reverse,V[[;;m+1]],-1]],Flatten[MapAt[Reverse,V[[;;m]],-1]],V[[;;m]],a1,b1},Append[x,{V[[;;m]],a1,b1}]],{b1,V[[m+1,1]]+2,V[[m,1]]},{a1,V[[m+1,1]],b1-2}],{m,1,N}]+Sum[Rh[{n,Reverse[V[[1]]],{},{},a1,b1},Append[x,{{},a1,b1}]],{b1,V[[1,1]]+2,n-1},{a1,V[[1,1]],b1-2}]+Sum[Rh[{n,{},Flatten[Append[v,{a,b}]],V,a1,b1},Append[x,{V,a1,b1}]],{b1,a+3,b},{a1,a+1,b1-2}]]


step[{n_,X_,Y_,v_,a_,b_},x_]:=GGTr@@{n,X,Y,v,a,b}Module[{V=Join[v,{{b,a}}],N=Length[v]},Sum[Sum[Rh[{n,Flatten[MapAt[Reverse,V[[;;m+1]],-1]],Flatten[MapAt[Reverse,V[[;;m]],-1]],V[[;;m]],a1,b1},Append[x,{V[[;;m]],a1,b1}]],{b1,V[[m+1,1]]+2,V[[m,1]]},{a1,V[[m+1,1]],b1-2}],{m,1,N}]+Sum[Rh[{n,Reverse[V[[1]]],{},{},a1,b1},Append[x,{{},a1,b1}]],{b1,V[[1,1]]+2,n-1},{a1,V[[1,1]],b1-2}]+Sum[Rh[{n,{},Flatten[Append[v,{a,b}]],V,a1,b1},Append[x,{V,a1,b1}]],{b1,a+3,b},{a1,a+1,b1-2}]]


GGTsuperamp[n_Integer,k_Integer]:=GGTsuperAmplitude[n,k]/.Rh[x_,y___]:>GGTr@@x


M0[n_,i_,vu_List,a_,b_]:=If[Length[vu]==0,If[a-1<i<n,If[i<b,GGTspaa[n,GGTx[n,b],GGTx[b,a],i],-GGTs[a,b]GGTspaa[n,i]],0],If[vu[[-1,2]]-1<i<b,If[i<a,-GGTs[a,b]GGTspaa@@{n,Sequence@@GGTx@@@Partition[Flatten[{n,vu}],2,1],i},GGTspaa@@{n,Sequence@@GGTx@@@Partition[Flatten[{n,vu,a,b}],2,1],i}],0]]


GGTtildeR[n_Integer,x_List,y_List,v_List,a_Integer,b_Integer]:=Module[{Xa=Sequence@@GGTx@@@Partition[Flatten[{n,v,b,a}],2,1],Xb=Sequence@@GGTx@@@Partition[Flatten[{n,v,a,b}],2,1]},1/(GGTs[a,b]GGTspaa@@{n,Xb,b-1}GGTspaa@@{n,Xa,a})If[x!={}\[And]Last[x]==a,If[y!={}\[And]Last[y]==b,Module[{L=Sequence@@Reverse[GGTx@@@Partition[Prepend[x,n],2,1]],U=Sequence@@Reverse[GGTx@@@Partition[Prepend[y,n],2,1]]},(-GGTspaa@@{a,L,n}GGTspaa@@{b-1,U,n})/(GGTspaa@@{n,Xb,U,n}GGTspaa@@{n,Xa,L,n})],Module[{L=Sequence@@Reverse[GGTx@@@Partition[Prepend[x,n],2,1]]},(GGTspaa@@{a,L,n}GGTspaa[b,b-1])/(GGTspaa@@{n,Xb,b}GGTspaa@@{n,Xa,L,n})]],If[y!={}\[And]Last[y]==b,Module[{U=Sequence@@Reverse[GGTx@@@Partition[Prepend[y,n],2,1]]},(GGTspaa[a-1,a]GGTspaa@@{b-1,U,n})/(GGTspaa@@{n,Xb,U,n}GGTspaa@@{n,Xa,a-1})],(GGTspaa[a,a-1]GGTspaa[b,b-1])/(GGTspaa@@{n,Xb,b}GGTspaa@@{n,Xa,a-1})]]]


GGTnmhv[n_Integer,gluon_List,ferm_List,aferm_List]:=If[Length[ferm]==0,GGTnmhvgluon[n,gluon],If[Length[ferm]==1,If[ferm[[1,2]]==aferm[[1,2]],GGTnmhv2ferm[n,gluon,ferm[[1,1]],aferm[[1,1]]],0],If[Length[ferm]==2,GGTnmhv4ferm[n,gluon[[1]],ferm,aferm],GGTnmhv6ferm[n,ferm,aferm]]]]

GGTnnmhv[n_Integer,gluon_List,ferm_List,aferm_List]:=If[Length[ferm]==0,GGTnnmhvgluon[n,gluon],If[Length[ferm]==1,If[ferm[[1,2]]==aferm[[1,2]],GGTnnmhv2ferm[n,gluon,ferm[[1,1]],aferm[[1,1]]],0],If[Length[ferm]==2,GGTnnmhv4ferm[n,gluon,ferm,aferm],GGTnnmhv6ferm[n,gluon[[1]],ferm,aferm]]]]


GGTnmhvgluon[n_Integer,gluon_List/;Length[gluon]==3]:=InvProd[n]Module[{Gluon=Sort[gluon]},If[Last[Gluon]==n,Module[{a=Gluon[[1]],b=Gluon[[2]]},Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,a,b])^4,{t,4,n-1},{s,2,t-2}]],Module[{k=n-Last[Gluon]},Module[{a=Gluon[[1]]+k,b=Gluon[[2]]+k},Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,a,b])^4,{t,4,n-1},{s,2,t-2}]/.{GGTs[i_Integer,j_Integer]:>GGTs[Mod[i-k,n,1],Mod[j-k,n,1]],GGTspaa[i_Integer,b___,j_Integer]:>GGTspaa[Mod[i-k,n,1],Sequence@@Map[Mod[#-k,n,1]&,{b},{2}],Mod[j-k,n,1]]}]]]]

GGTnmhv2ferm[n_Integer,gluon_List,ferm_Integer,aferm_Integer]:=InvProd[n]Module[{Gluon=Sort[gluon]},If[Last[gluon]==n,Sum[Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,First[Gluon],aferm])^3Dab[n,s,t,First[Gluon],ferm],{s,2,t-2}],{t,4,n-1}],Module[{k=n-Last[Gluon]},Sign[Mod[aferm+k,n,1]-Mod[ferm+k,n,1]](-1)^Length[Select[{ferm,aferm}+k,#>n&]]Sum[Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,First[Gluon]+k,Mod[aferm+k,n,1]])^3Dab[n,s,t,First[Gluon]+k,Mod[ferm+k,n,1]],{s,2,t-2}],{t,4,n-1}]/.{GGTs[i_Integer,j_Integer]:>GGTs[Mod[i-k,n,1],Mod[j-k,n,1]],GGTspaa[i_Integer,b___,j_Integer]:>GGTspaa[Mod[i-k,n,1],Sequence@@Map[Mod[#-k,n,1]&,{b},{2}],Mod[j-k,n,1]]}]]]

GGTnmhv4ferm[n_Integer,gluon_Integer,ferm_List,aferm_List]:=-InvProd[n]Module[{Aferm=Sort[aferm,#1[[2]]<#2[[2]]&],Ferm=Sort[ferm,#1[[2]]<#2[[2]]&]},If[Ferm[[;;,2]]==Aferm[[;;,2]],If[gluon==n,If[Aferm[[1,2]]==Aferm[[2,2]],Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,Aferm[[1,1]],Aferm[[2,1]]])^3Dab[n,s,t,Ferm[[1,1]],Ferm[[2,1]]],{t,4,n-1},{s,2,t-2}],Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,Aferm[[1,1]],Aferm[[2,1]]])^2Dab[n,s,t,Ferm[[1,1]],Aferm[[2,1]]]Dab[n,s,t,Aferm[[1,1]],Ferm[[2,1]]],{t,4,n-1},{s,2,t-2}]],Module[{k=n-gluon},Signature[Mod[Join[Aferm[[;;,1]],Ferm[[;;,1]]]+k,n,1]](-1)^Length[Select[Join[Aferm[[;;,1]],Ferm[[;;,1]]]+k,#>n&]]If[Aferm[[1,2]]==Aferm[[2,2]],Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,Mod[Aferm[[1,1]]+k,n,1],Mod[Aferm[[2,1]]+k,n,1]])^3Dab[n,s,t,Mod[Ferm[[1,1]]+k,n,1],Mod[Ferm[[2,1]]+k,n,1]],{t,4,n-1},{s,2,t-2}],Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,Mod[Aferm[[1,1]]+k,n,1],Mod[Aferm[[2,1]]+k,n,1]])^2Dab[n,s,t,Mod[Ferm[[1,1]]+k,n,1],Mod[Aferm[[2,1]]+k,n,1]]Dab[n,s,t,Mod[Aferm[[1,1]]+k,n,1],Mod[Ferm[[2,1]]+k,n,1]],{t,4,n-1},{s,2,t-2}]]/.{GGTs[i_Integer,j_Integer]:>GGTs[Mod[i-k,n,1],Mod[j-k,n,1]],GGTspaa[i_Integer,b___,j_Integer]:>GGTspaa[Mod[i-k,n,1],Sequence@@Map[Mod[#-k,n,1]&,{b},{2}],Mod[j-k,n,1]]}]],0]]

GGTnmhv6ferm[n_Integer,ferm_List,aferm_List]:=InvProd[n]Module[{Aferm=Sort[aferm,#1[[2]]<#2[[2]]&],Ferm=Sort[ferm,#1[[2]]<#2[[2]]&]},If[Ferm[[;;,2]]==Aferm[[;;,2]],If[Aferm[[-1,1]]==n,Signature[Join[Aferm[[;;,1]],Ferm[[;;,1]]]]If[Aferm[[1,2]]==Aferm[[2,2]],If[Aferm[[2,2]]==Aferm[[3,2]],nmhv6ferm1F[n,Ferm[[;;,1]],Aferm[[;;,1]]],nmhv6ferm2Fa[n,Ferm[[;;,1]],Aferm[[;;,1]]]],If[Aferm[[2,2]]==Aferm[[3,2]],nmhv6ferm2Fb[n,Ferm[[;;,1]],Aferm[[;;,1]]],nmhv6ferm3F[n,Ferm[[;;,1]],Aferm[[;;,1]]]]],Module[{k=n-Aferm[[-1,1]]},Signature[Mod[Join[Aferm[[;;,1]],Ferm[[;;,1]]]+k,n,1]](-1)^Length[Select[Join[Aferm[[;;,1]],Ferm[[;;,1]]]+k,#>n&]]If[Aferm[[1,2]]==Aferm[[2,2]],If[Aferm[[2,2]]==Aferm[[3,2]],nmhv6ferm1F[n,Sequence@@Mod[{Ferm[[;;,1]],Aferm[[;;,1]]}+k,n,1]],nmhv6ferm2Fa[n,Sequence@@Mod[{Ferm[[;;,1]],Aferm[[;;,1]]}+k,n,1]]],If[Aferm[[2,2]]==Aferm[[3,2]],nmhv6ferm2Fb[n,Sequence@@Mod[{Ferm[[;;,1]],Aferm[[;;,1]]}+k,n,1]],nmhv6ferm3F[n,Sequence@@Mod[{Ferm[[;;,1]],Aferm[[;;,1]]}+k,n,1]]]]/.{GGTs[i_Integer,j_Integer]:>GGTs[Mod[i-k,n,1],Mod[j-k,n,1]],GGTspaa[i_Integer,b___,j_Integer]:>GGTspaa[Mod[i-k,n,1],Sequence@@Map[Mod[#-k,n,1]&,{b},{2}],Mod[j-k,n,1]]}]],0]]

nmhv6ferm1F[n_Integer,ferm_List,aferm_List]:=Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,aferm[[1]],aferm[[2]]])^3Dabc[n,s,t,Sequence@@ferm],{t,4,n-1},{s,2,t-2}]
nmhv6ferm2Fa[n_Integer,ferm_List,aferm_List]:=Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,Sequence@@aferm[[;;2]]])^2Dab[n,s,t,Sequence@@ferm[[;;2]]]Dabc[n,s,t,Sequence@@aferm[[;;2]],ferm[[3]]],{t,4,n-1},{s,2,t-2}]
nmhv6ferm2Fb[n_Integer,ferm_List,aferm_List]:=Sum[GGTtildeR[n,{},{},{},s,t](Dab[n,s,t,Sequence@@aferm[[;;2]]])^2Dab[n,s,t,ferm[[1]],aferm[[2]]]Dabc[n,s,t,aferm[[1]],Sequence@@ferm[[2;;]]],{t,4,n-1},{s,2,t-2}]
nmhv6ferm3F[n_Integer,ferm_List,aferm_List]:=Sum[GGTtildeR[n,{},{},{},s,t]Dab[n,s,t,Sequence@@aferm[[;;2]]]Dab[n,s,t,ferm[[1]],aferm[[2]]]Dab[n,s,t,aferm[[1]],ferm[[2]]]Dabc[n,s,t,Sequence@@aferm[[;;2]],ferm[[3]]],{t,4,n-1},{s,2,t-2}]

GGTnnmhvgluon[n_Integer,gluon_List/;Length[gluon]==4]:=InvProd[n]Module[{Gluon=Sort[gluon]},If[Last[Gluon]==n,Module[{a=Gluon[[1]],b=Gluon[[2]],c=Gluon[[3]]},Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[D1abc[n,a1,b1,a2,b2,a,b,c]^4GGTtildeR[n,{},{a1,b1},{{b1,a1}},a2,b2],{b2,a1+3,b1},{a2,a1+1,b2-2}]+Sum[D2abc[n,a1,b1,a2,b2,a,b,c]^4GGTtildeR[n,{a1,b1},{},{},a2,b2],{b2,b1+2,n-1},{a2,b1,b2-2}]),{b1,4,n-1},{a1,2,b1-2}]],Module[{k=n-Last[Gluon]},Module[{a=Gluon[[1]]+k,b=Gluon[[2]]+k,c=Gluon[[3]]+k},Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[D1abc[n,a1,b1,a2,b2,a,b,c]^4GGTtildeR[n,{},{a1,b1},{{b1,a1}},a2,b2],{b2,a1+3,b1},{a2,a1+1,b2-2}]+Sum[D2abc[n,a1,b1,a2,b2,a,b,c]^4GGTtildeR[n,{a1,b1},{},{},a2,b2],{b2,b1+2,n-1},{a2,b1,b2-2}]),{b1,4,n-1},{a1,2,b1-2}]/.{GGTs[i_Integer,j_Integer]:>GGTs[Mod[i-k,n,1],Mod[j-k,n,1]],GGTspaa[i_Integer,b___,j_Integer]:>GGTspaa[Mod[i-k,n,1],Sequence@@Map[Mod[#-k,n,1]&,{b},{2}],Mod[j-k,n,1]]}]]]]

GGTnnmhv2ferm[n_Integer,gluon_List,ferm_Integer,aferm_Integer]:=InvProd[n]Module[{Gluon=Sort[gluon]},If[Last[gluon]==n,Module[{a=Gluon[[1]],b=Gluon[[2]]},Sign[aferm-ferm]Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[D1abc[n,a1,b1,a2,b2,a,b,aferm]^3D1abc[n,a1,b1,a2,b2,a,b,ferm]GGTtildeR[n,{},{a1,b1},{{b1,a1}},a2,b2],{b2,a1+3,b1},{a2,a1+1,b2-2}]+Sum[D2abc[n,a1,b1,a2,b2,a,b,aferm]^3D2abc[n,a1,b1,a2,b2,a,b,ferm]GGTtildeR[n,{a1,b1},{},{},a2,b2],{b2,b1+2,n-1},{a2,b1,b2-2}]),{b1,4,n-1},{a1,2,b1-2}]],Module[{k=n-Last[Gluon]},Sign[Mod[aferm+k,n,1]-Mod[ferm+k,n,1]](-1)^Length[Select[{ferm,aferm}+k,#>n&]]Module[{a=Gluon[[1]]+k,b=Gluon[[2]]+k},Sign[aferm-ferm]Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[D1abc[n,a1,b1,a2,b2,a,b,Mod[aferm+k,n,1]]^3D1abc[n,a1,b1,a2,b2,a,b,Mod[ferm+k,n,1]]GGTtildeR[n,{},{a1,b1},{{b1,a1}},a2,b2],{b2,a1+3,b1},{a2,a1+1,b2-2}]+Sum[D2abc[n,a1,b1,a2,b2,a,b,Mod[aferm+k,n,1]]^3D2abc[n,a1,b1,a2,b2,a,b,Mod[ferm+k,n,1]]GGTtildeR[n,{a1,b1},{},{},a2,b2],{b2,b1+2,n-1},{a2,b1,b2-2}]),{b1,4,n-1},{a1,2,b1-2}]]/.{GGTs[i_Integer,j_Integer]:>GGTs[Mod[i-k,n,1],Mod[j-k,n,1]],GGTspaa[i_Integer,b___,j_Integer]:>GGTspaa[Mod[i-k,n,1],Sequence@@Map[Mod[#-k,n,1]&,{b},{2}],Mod[j-k,n,1]]}]]]

nnmhv4ferm1F[n_,g_,f1_,f2_,af1_,af2_]:=Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[D1abc[n,a1,b1,a2,b2,g,af1,af2]^3D1abc[n,a1,b1,a2,b2,g,f1,f2]GGTtildeR[n,{},{a1,b1},{{b1,a1}},a2,b2],{b2,a1+3,b1},{a2,a1+1,b2-2}]+Sum[D2abc[n,a1,b1,a2,b2,g,af1,af2]^3D2abc[n,a1,b1,a2,b2,g,f1,f2]GGTtildeR[n,{a1,b1},{},{},a2,b2],{b2,b1+2,n-1},{a2,b1,b2-2}]),{b1,4,n-1},{a1,2,b1-2}]
nnmhv4ferm2F[n_,g_,f1_,f2_,af1_,af2_]:=Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[D1abc[n,a1,b1,a2,b2,g,af1,af2]^2D1abc[n,a1,b1,a2,b2,g,f1,af2]D1abc[n,a1,b1,a2,b2,g,af1,f2]GGTtildeR[n,{},{a1,b1},{{b1,a1}},a2,b2],{b2,a1+3,b1},{a2,a1+1,b2-2}]+Sum[D2abc[n,a1,b1,a2,b2,g,af1,af2]^2D2abc[n,a1,b1,a2,b2,g,f1,af2]D2abc[n,a1,b1,a2,b2,g,af1,f2]GGTtildeR[n,{a1,b1},{},{},a2,b2],{b2,b1+2,n-1},{a2,b1,b2-2}]),{b1,4,n-1},{a1,2,b1-2}]

GGTnnmhv4ferm[n_Integer,gluon_List,ferm_List,aferm_List]:=-InvProd[n]Module[{Gluon=Sort[gluon],Aferm=Sort[aferm,#1[[2]]<#2[[2]]&],Ferm=Sort[ferm,#1[[2]]<#2[[2]]&]},If[Ferm[[;;,2]]==Aferm[[;;,2]],If[Last[Gluon]==n,Signature[Join[Aferm[[;;,1]],Ferm[[;;,1]]]]If[Aferm[[1,2]]==Aferm[[2,2]],nnmhv4ferm1F[n,First[Gluon],Ferm[[1,1]],Ferm[[2,1]],Aferm[[1,1]],Aferm[[2,1]]],nnmhv4ferm2F[n,First[Gluon],Ferm[[1,1]],Ferm[[2,1]],Aferm[[1,1]],Aferm[[2,1]]]],Module[{k=n-Last[Gluon]},Signature[Mod[Join[Aferm[[;;,1]],Ferm[[;;,1]]]+k,n,1]](-1)^Length[Select[Join[Aferm[[;;,1]],Ferm[[;;,1]]]+k,#>n&]]If[Aferm[[1,2]]==Aferm[[2,2]],nnmhv4ferm1F[n,First[Gluon]+k,Mod[Ferm[[1,1]]+k,n,1],Mod[Ferm[[2,1]]+k,n,1],Mod[Aferm[[1,1]]+k,n,1],Mod[Aferm[[2,1]]+k,n,1]],nnmhv4ferm2F[n,First[Gluon]+k,Mod[Ferm[[1,1]]+k,n,1],Mod[Ferm[[2,1]]+k,n,1],Mod[Aferm[[1,1]]+k,n,1],Mod[Aferm[[2,1]]+k,n,1]]]/.{GGTs[i_Integer,j_Integer]:>GGTs[Mod[i-k,n,1],Mod[j-k,n,1]],GGTspaa[i_Integer,b___,j_Integer]:>GGTspaa[Mod[i-k,n,1],Sequence@@Map[Mod[#-k,n,1]&,{b},{2}],Mod[j-k,n,1]]}]],0]]

nnmhv6ferm3F[n_,f1_,f2_,f3_,af1_,af2_,af3_]:=Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[D1abc[n,a1,b1,a2,b2,af1,af2,af3]D1abc[n,a1,b1,a2,b2,f1,af2,af3]D1abc[n,a1,b1,a2,b2,af1,f2,af3]D1abc[n,a1,b1,a2,b2,af1,af2,f3]GGTtildeR[n,{},{a1,b1},{{b1,a1}},a2,b2],{b2,a1+3,b1},{a2,a1+1,b2-2}]+Sum[D2abc[n,a1,b1,a2,b2,af1,af2,af3]D2abc[n,a1,b1,a2,b2,f1,af2,af3]D2abc[n,a1,b1,a2,b2,af1,f2,af3]D2abc[n,a1,b1,a2,b2,af1,af2,f3]GGTtildeR[n,{a1,b1},{},{},a2,b2],{b2,b1+2,n-1},{a2,b1,b2-2}]),{b1,4,n-1},{a1,2,b1-2}]
nnmhv6ferm2Fa[n_,f1_,f2_,f3_,af1_,af2_,af3_]:=Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[D1abc[n,a1,b1,a2,b2,af1,af2,af3]^2D1abc[n,a1,b1,a2,b2,f1,f2,af3]D1abc[n,a1,b1,a2,b2,af1,af2,f3]GGTtildeR[n,{},{a1,b1},{{b1,a1}},a2,b2],{b2,a1+3,b1},{a2,a1+1,b2-2}]+Sum[D2abc[n,a1,b1,a2,b2,af1,af2,af3]^2D2abc[n,a1,b1,a2,b2,f1,f2,af3]D2abc[n,a1,b1,a2,b2,af1,af2,f3]GGTtildeR[n,{a1,b1},{},{},a2,b2],{b2,b1+2,n-1},{a2,b1,b2-2}]),{b1,4,n-1},{a1,2,b1-2}]
nnmhv6ferm2Fb[n_,f1_,f2_,f3_,af1_,af2_,af3_]:=Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[D1abc[n,a1,b1,a2,b2,af1,af2,af3]^2D1abc[n,a1,b1,a2,b2,f1,af2,af3]D1abc[n,a1,b1,a2,b2,af1,f2,f3]GGTtildeR[n,{},{a1,b1},{{b1,a1}},a2,b2],{b2,a1+3,b1},{a2,a1+1,b2-2}]+Sum[D2abc[n,a1,b1,a2,b2,af1,af2,af3]^2D2abc[n,a1,b1,a2,b2,f1,af2,af3]D2abc[n,a1,b1,a2,b2,af1,f2,f3]GGTtildeR[n,{a1,b1},{},{},a2,b2],{b2,b1+2,n-1},{a2,b1,b2-2}]),{b1,4,n-1},{a1,2,b1-2}]
nnmhv6ferm1F[n_,f1_,f2_,f3_,af1_,af2_,af3_]:=Sum[GGTtildeR[n,{},{},{},a1,b1](Sum[D1abc[n,a1,b1,a2,b2,af1,af2,af3]^3D1abc[n,a1,b1,a2,b2,f1,f2,f3]GGTtildeR[n,{},{a1,b1},{{b1,a1}},a2,b2],{b2,a1+3,b1},{a2,a1+1,b2-2}]+Sum[D2abc[n,a1,b1,a2,b2,af1,af2,af3]^3D2abc[n,a1,b1,a2,b2,f1,f2,f3]D2abc[n,a1,b1,a2,b2,f1,f2,f3]GGTtildeR[n,{a1,b1},{},{},a2,b2],{b2,b1+2,n-1},{a2,b1,b2-2}]),{b1,4,n-1},{a1,2,b1-2}]

GGTnnmhv6ferm[n_Integer,gluon_Integer,ferm_List,aferm_List]:=InvProd[n]Module[{Aferm=Sort[aferm,#1[[2]]<#2[[2]]&],Ferm=Sort[ferm,#1[[2]]<#2[[2]]&]},If[Ferm[[;;,2]]==Aferm[[;;,2]],If[gluon==n,Signature[Join[Aferm[[;;,1]],Ferm[[;;,1]]]]If[Aferm[[1,2]]==Aferm[[2,2]],If[Aferm[[2,2]]==Aferm[[3,2]],nnmhv6ferm1F[n,Sequence@@Ferm[[;;,1]],Sequence@@Aferm[[;;,1]]],nnmhv6ferm2Fa[n,Sequence@@Ferm[[;;,1]],Sequence@@Aferm[[;;,1]]]],If[Aferm[[2,2]]==Aferm[[3,2]],nnmhv6ferm2Fb[n,Sequence@@Ferm[[;;,1]],Sequence@@Aferm[[;;,1]]],nnmhv6ferm3F[n,Sequence@@Ferm[[;;,1]],Sequence@@Aferm[[;;,1]]]]],Module[{k=n-gluon},Signature[Mod[Join[Aferm[[;;,1]],Ferm[[;;,1]]]+k,n,1]](-1)^Length[Select[Join[Aferm[[;;,1]],Ferm[[;;,1]]]+k,#>n&]]If[Aferm[[1,2]]==Aferm[[2,2]],If[Aferm[[2,2]]==Aferm[[3,2]],nnmhv6ferm1F[n,Sequence@@Mod[Join[Ferm[[;;,1]],Aferm[[;;,1]]]+k,n,1]],nnmhv6ferm2Fa[n,Sequence@@Mod[Join[Ferm[[;;,1]],Aferm[[;;,1]]]+k,n,1]]],If[Aferm[[2,2]]==Aferm[[3,2]],nnmhv6ferm2Fb[n,Sequence@@Mod[Join[Ferm[[;;,1]],Aferm[[;;,1]]]+k,n,1]],nnmhv6ferm3F[n,Sequence@@Mod[Join[Ferm[[;;,1]],Aferm[[;;,1]]]+k,n,1]]]]/.{GGTs[i_Integer,j_Integer]:>GGTs[Mod[i-k,n,1],Mod[j-k,n,1]],GGTspaa[i_Integer,b___,j_Integer]:>GGTspaa[Mod[i-k,n,1],Sequence@@Map[Mod[#-k,n,1]&,{b},{2}],Mod[j-k,n,1]]}]],0]]


GGTgluon[n_Integer,H_List]:=GGTfermion[n,H,{},{}]


GGTfermion[n_Integer, gluon_List, ferm_List, aferm_List] := Module[{Aferm=Sort[aferm,#1[[2]]<#2[[2]]&],Ferm=Sort[ferm,#1[[2]]<#2[[2]]&],k = Length[gluon] + 2 Length[ferm],p = Length[gluon] + Length[ferm] - 2, m = Length[ferm],H = Flatten[Append[gluon, {Sort[aferm,#1[[2]]<#2[[2]]&][[All, 1]], Sort[ferm,#1[[2]]<#2[[2]]&][[All, 1]]}]]},If[Ferm[[;;,2]]==Aferm[[;;,2]], InvProd[n] (-1)^(m (m + 1)/2) Signature[H[[-2 m ;;]]] Module[{X = GGTsuperAmp[n, p],ll = Sort[H[[;;p+2]]][[-2 ;;]]}, If[p == 0, X = X Delta[Append[{Table[GGTspaa[ll[[2]], H[[i]]], {i, k}]},Table[GGTspaa[ll[[1]], H[[i]]]/GGTspaa[ll[[1]], ll[[2]]], {i,k}]],Ferm,Aferm,p,k,m],X = X /. Rh[x_,z___]:>GGTtildeR@@x Delta[Join[Table[M0[n, H[[j]], Sequence@@(z[[i]])], {i,p}, {j, k}], {Table[GGTspaa[ll[[2]], H[[i]]], {i, k}],Table[GGTspaa[ll[[1]], H[[i]]]/GGTspaa[ll[[1]], ll[[2]]], {i,k}]}],Ferm,Aferm,p,k,m]]],0]]

GGTfermionS[n_Integer,gluon_List,ferm_List,aferm_List]:=Module[{k=Length[gluon]+2Length[ferm],p=Length[gluon]+Length[ferm]-2,m=Length[ferm],H=Flatten[Append[gluon,{aferm,ferm}]]},InvProd[n](-1)^(m (m+1)/2) Signature[H[[-2m;;]]]Module[{X=GGTsuperAmp[n,p],ll=Sort[H][[-2;;]]},If[p == 0,X = X Module[{M=Append[{Table[GGTspaa[ll[[2]],H[[i]]],{i,k}]},Table[GGTspaa[ll[[1]],H[[i]]]/GGTspaa[ll[[1]],ll[[2]]],{i,k}]]},Det[M[[All,;;p+2]]]^3 Det[Drop[Transpose[M],{k-2m+1,k-m}]]],X = X/.Rh[x_,y___]:>GGTtildeR@@x Module[{M=Join[Table[M0[n, H[[j]], Sequence@@(y[[i]])],{i,p},{j, k}],{Table[GGTspaa[ll[[2]],H[[i]]],{i,k}],Table[GGTspaa[ll[[1]],H[[i]]]/GGTspaa[ll[[1]],ll[[2]]],{i,k}]}]},Det[M[[All,;;p+2]]]^3 Det[Drop[Transpose[M],{k-2m+1,k-m}]]]]]]


GGTmaster[n_Integer, gluon_List, ferm_List, aferm_List] :=If[Length[gluon]!=0,If[MemberQ[gluon,n],GGTfermion[n,gluon,ferm, aferm],Module[{k=n-Last[gluon]},(-1)^Length[Select[Join[aferm[[;;,1]],ferm[[;;,1]]]+k,#>n&]]GGTfermion[n,Mod[gluon+k,n,1],If[ferm==={},{},({Mod[#[[1]]+k,n,1],#[[2]]}&)/@ferm],If[aferm==={},{},({Mod[#[[1]]+k,n,1],#[[2]]})&/@aferm]]/.{GGTs[i_Integer,j_Integer]:>GGTs[Mod[i-k,n,1],Mod[j-k,n,1]],GGTspaa[i_Integer,b___,j_Integer]:>GGTspaa[Mod[i-k,n,1],Sequence@@Map[Mod[#-k,n,1]&,{b},{2}],Mod[j-k,n,1]]}]],If[MemberQ[aferm[;;,1],n],GGTfermion[n, gluon, ferm,aferm],Module[{k=n-Last[aferm[[;;,1]]]},(-1)^Length[Select[Join[aferm[[;;,1]],ferm[[;;,1]]]+k,#>n&]]GGTfermion[n,{},{Mod[#[[1]]+k,n,1],#[[2]]}&/@ferm,{Mod[#[[1]]+k,n,1],#[[2]]}&/@aferm]/.{GGTs[i_Integer,j_Integer]:>GGTs[Mod[i-k,n,1],Mod[j-k,n,1]],GGTspaa[i_Integer,b___,j_Integer]:>GGTspaa[Mod[i-k,n,1],Sequence@@Map[Mod[#-k,n,1]&,{b},{2}],Mod[j-k,n,1]]}]]]


Delta[M_,Ferm_,Aferm_,p_,k_,m_]:=Module[{Qbar=Select[{Select[Aferm,#[[2]]==1&],Select[Aferm,#[[2]]==2&],Select[Aferm,#[[2]]==3&],Select[Aferm,#[[2]]==4&]},#!={}&],Q=Select[{Select[Ferm,#[[2]]==1&],Select[Ferm,#[[2]]==2&],Select[Ferm,#[[2]]==3&],Select[Ferm,#[[2]]==4&]},#!={}&]},If[Length[Q]==4,1,Det[M[[All, ;; p + 2]]]^(4-Length[Q])]Product[Module[{M1=Transpose[M]},M1[[k-2m+1+Total[(Length/@Q)[[;;i-1]]];;k-2m+Total[(Length/@Q)[[;;i]]]]]=M1[[k-m+1+Total[(Length/@Q)[[;;i-1]]];;k-m+Total[(Length/@Q)[[;;i]]]]];Det[M1[[;;p+2]]]],{i,Length[Q]}]]


GGTggt[n_Integer,gluon_List,ferm_List,aferm_List]:=If[n-2Length[ferm]-2Length[gluon]>=0,If[Length[ferm]+Length[gluon]==3,GGTnmhv[n,gluon,ferm,aferm],If[Length[ferm]+Length[gluon]==4\[And]Length[gluon]>0,GGTnnmhv[n,gluon,ferm,aferm],GGTfermion[n,gluon,ferm,aferm]]],If[n-Length[ferm]-Length[gluon]==3,(-1)^n GGTnmhv[n,Complement[Range[n],ferm[[;;,1]],aferm[[;;,1]],gluon],aferm,ferm]/.{GGTspaa->GGTspbb},If[n-Length[ferm]-Length[gluon]==4\[And]Length[ferm]!=4,(-1)^n GGTnnmhv[n,Complement[Range[n],ferm[[;;,1]],aferm[[;;,1]],gluon],aferm,ferm]/.{GGTspaa->GGTspbb},(-1)^n GGTmaster[n,Complement[Range[n],ferm[[;;,1]],aferm[[;;,1]],gluon],aferm,ferm]/.{GGTspaa->GGTspbb}]]]


GGTqcd[n_Integer,gluon_List,quark_List,aquark_List]:=If[Sort[quark[[;;,2]]]==Sort[aquark[[;;,2]]],If[Length[Union[quark[[;;,2]]]]==1,GGTggt[n,gluon,quark,aquark],If[quark=={},GGTggt[n,gluon,{},{}],If[Length[quark]==1,GGTggt[n,gluon,quark,aquark],If[Length[quark]==2,If[Signature[Join[Sort[quark[[;;,1]]],Sort[aquark[[;;,1]]]]]==1,GGTggt[n,gluon,quark,aquark],GGTggt[n,gluon,ReplacePart[quark,{_,2}->1],ReplacePart[aquark,{_,2}->1]]],If[Length[quark]==3,Module[{flav=Sort[Join[aquark {{1,-1},{1,-1},{1,-1}},quark]]},Module[{top1=Plus@@Abs/@Plus@@@Partition[Sign[flav[[;;,2]]],2,1,1],top2=Flatten@Position[Plus@@@Partition[flav[[;;,2]],2,1,1],0]},If[top1==8,GGTggt[n,gluon,ReplacePart[quark,{_,2}->1],ReplacePart[aquark,{_,2}->1]],If[top1==4,If[Length[top2]==2,If[Sign[flav[[top2[[1]]]]]==Sign[flav[[top2[[1]]+2]]],flav=MapAt[Sign,#,{2}]&/@flav;flav[[{top2[[1]],top2[[1]]+1},2]]=2flav[[{top2[[1]],top2[[1]]+1},2]];,flav=MapAt[Sign,#,{2}]&/@flav;flav[[{top2[[2]],top2[[2]]+1},2]]=2flav[[{top2[[2]],top2[[2]]+1},2]];];GGTggt[n,gluon,Select[flav,#[[2]]>0&],Abs[Select[flav,#[[2]]<0&]]],If[Length[top2]==3,GGTggt[n,gluon,ReplacePart[quark,{_,2}->1],ReplacePart[aquark,{_,2}->1]]-If[Sign[flav[[top2[[1]]]]]==Sign[flav[[top2[[2]]]]],flav=MapAt[Sign,#,{2}]&/@flav;flav[[{top2[[1]]+1,top2[[2]]},2]]=2flav[[{top2[[1]]+1,top2[[2]]},2]];GGTggt[n,gluon,Select[flav,#[[2]]>0&],Abs[Select[flav,#[[2]]<0&]]],If[Sign[flav[[top2[[2]]]]]==Sign[flav[[top2[[3]]]]],flav=MapAt[Sign,#,{2}]&/@flav;flav[[{top2[[2]]+1,top2[[3]]},2]]=2flav[[{top2[[1]]+1,top2[[2]]},2]];GGTggt[n,gluon,Select[flav,#[[2]]>0&],Abs[Select[flav,#[[2]]<0&]]],flav=MapAt[Sign,#,{2}]&/@flav;flav[[{top2[[3]]+1,top2[[1]]},2]]=2flav[[{top2[[3]]+1,top2[[1]]},2]];GGTggt[n,gluon,Select[flav,#[[2]]>0&],Abs[Select[flav,#[[2]]<0&]]]]],If[Length[top2]==4,GGTggt[n,gluon,ReplacePart[quark,{_,2}->1],ReplacePart[aquark,{_,2}->1]],0]]],If[top1==0,If[Length[top2]==2,flav[[{top2[[2]],Mod[top2[[2]]+1,6,1]},2]]={-flav[[top2[[1]],2]],flav[[top2[[1]],2]]} ;GGTggt[n,gluon,Select[flav,#[[2]]>0&],Abs[Select[flav,#[[2]]<0&]]],If[Length[top2]>2,GGTggt[n,gluon,quark,aquark],0]]]]]]],Print["Implemented only up to 6 quarks."]]]]]],0]


End[];
EndPackage[];


Print["\n-----  Gluon-Gluino-Trees  -----\n
Version:\t GGT 2.0\t (26-Oct-2011)\n
Authors: Lance Dixon, Johannes Henn, Jan Plefka, Theodor Schuster\n\nA list of all provided functions is stored in the variable $GGTfunctions"];


==> anc/GGT_example.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    116639,       3049]
NotebookOptionsPosition[    104682,       2674]
NotebookOutlinePosition[    109820,       2816]
CellTagsIndexPosition[    108486,       2782]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "GGT.m"}]}], "Input",
 CellChangeTimes->{{3.495944585824813*^9, 3.495944617574991*^9}, {
   3.495947726406354*^9, 3.4959477265158854`*^9}, 3.495952471773176*^9, {
   3.495979328959572*^9, 3.495979329247141*^9}, {3.496036436073791*^9, 
   3.496036437105839*^9}, 3.496037701028104*^9, {3.4960399169095716`*^9, 
   3.496039917044944*^9}, {3.496040137443508*^9, 3.496040137665872*^9}, {
   3.496045522718115*^9, 3.496045542979046*^9}, {3.49607387134247*^9, 
   3.496073871470653*^9}, {3.4961244714550467`*^9, 3.49612447160102*^9}, {
   3.496141275246705*^9, 3.496141275325696*^9}, {3.496380051509444*^9, 
   3.496380051797579*^9}, {3.496465238452794*^9, 3.496465238581688*^9}, {
   3.496472147063511*^9, 3.496472158367373*^9}}],

Cell[BoxData["\<\"\\n-----  Gluon-Gluino-Trees  -----\\n\\nVersion:\\t GGT \
2.0\\t (26-Oct-2011)\\n\\nAuthors: Lance Dixon, Johannes Henn, Jan Plefka, \
Theodor Schuster\\n\\nA list of all provided functions is stored in the \
variable $GGTfunctions\"\>"], "Print",
 CellChangeTimes->{
  3.4960455436722527`*^9, 3.496073871974824*^9, 3.496124472112718*^9, 
   3.4961412765886793`*^9, 3.496380052247448*^9, 3.4964652397027273`*^9, 
   3.496472159365698*^9, 3.496496912847541*^9, 3.497788357561354*^9, 
   3.497792366661874*^9, 3.498820136490244*^9, 3.498820994560583*^9, 
   3.518849901239393*^9, 3.522237111436515*^9, 3.522255524181884*^9, 
   3.5481683464976397`*^9, {3.548168432912582*^9, 3.548168458282033*^9}, 
   3.548169980136078*^9, 3.5481705038830347`*^9, 3.548171776885846*^9, 
   3.5481718092366967`*^9, 3.5481720395948725`*^9, 3.548172082335317*^9, 
   3.5481723307675266`*^9, 3.5481725175622106`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["$GGTfunctions"], "Input",
 CellChangeTimes->{{3.496036476677092*^9, 3.496036480124136*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"GGTfermion\"\>", ",", "\<\"GGTfermionS\"\>", 
   ",", "\<\"GGTgenvar\"\>", ",", "\<\"GGTggt\"\>", ",", "\<\"GGTgluon\"\>", 
   ",", "\<\"GGTmaster\"\>", ",", "\<\"GGTmhv\"\>", ",", "\<\"GGTmhvbar\"\>", 
   ",", "\<\"GGTnmhv\"\>", ",", "\<\"GGTnmhv2ferm\"\>", 
   ",", "\<\"GGTnmhv4ferm\"\>", ",", "\<\"GGTnmhv6ferm\"\>", 
   ",", "\<\"GGTnmhvgluon\"\>", ",", "\<\"GGTnnmhv\"\>", 
   ",", "\<\"GGTnnmhv2ferm\"\>", ",", "\<\"GGTnnmhv4ferm\"\>", 
   ",", "\<\"GGTnnmhv6ferm\"\>", ",", "\<\"GGTnnmhvgluon\"\>", 
   ",", "\<\"GGTnumeric\"\>", ",", "\<\"GGTqcd\"\>", ",", "\<\"GGTr\"\>", 
   ",", "\<\"GGTs\"\>", ",", "\<\"GGTspaa\"\>", ",", "\<\"GGTspbb\"\>", 
   ",", "\<\"GGTsuperamp\"\>", ",", "\<\"GGTtoSpinors\"\>", 
   ",", "\<\"GGTx\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.496036480552648*^9, 3.4960377028232117`*^9, 
  3.496037853756051*^9, 3.4960380757721033`*^9, 3.4960387091882353`*^9, 
  3.496039070715023*^9, 3.4960391621328993`*^9, 3.496039192409463*^9, 
  3.496039918532105*^9, 3.496040144236742*^9, 3.496045550802774*^9, 
  3.4964721646036863`*^9, 3.496496920070765*^9, 3.497788365375047*^9, 
  3.498820149740555*^9, 3.498820998761815*^9, 3.5481683488377733`*^9, 
  3.5481684615242186`*^9, 3.5481720837803993`*^9, 3.548172331948594*^9, 
  3.5481725191653023`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["What is new?", "Title",
 CellChangeTimes->{3.548411084935006*^9}],

Cell["\<\
1. The various functions for gluon gluino amplitudes e.g.GGTfermion, \
GGTfermionS, GGTgluon, GGTnmhv2ferm, GGTnnmhv6fermS, ... have been unified to \
the single function GGTggt, which gives the most compact expressions \
(exploiting cyclic invariance and chiral conjugation).\
\>", "Subsection",
 CellChangeTimes->{{3.548411063341753*^9, 3.548411112644409*^9}}],

Cell["\<\
2. All QCD amplitudes with up to six quarks have been implemented in the \
function GGTqcd.\
\>", "Subsection",
 CellChangeTimes->{{3.548411063341753*^9, 3.548411119275444*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["GGT main functions", "Title",
 CellChangeTimes->{{3.497790115508259*^9, 3.49779014572569*^9}, {
  3.497790488160465*^9, 3.497790488328336*^9}, {3.497790520460423*^9, 
  3.497790528673812*^9}, {3.497790560026733*^9, 3.497790560602637*^9}, {
  3.5481707028774166`*^9, 3.5481707098678164`*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTggt"}]], "Input",
 CellChangeTimes->{{3.5481687199610004`*^9, 3.5481687248592806`*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTggt\!\(\*StyleBox[\\\"[\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"n\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"G\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"aF\
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"]\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"is\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"the\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"n\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"-\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"parton\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"amplitude\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"with\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"gluons\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"at\
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"positions\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\
\(\*StyleBox[FormBox[RowBox[{\\\"G\\\", \\\"=\\\", RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", \\\"...\\\", \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"m\\\"]}]}]}],TraditionalForm], \\\"Text\\\"]\)}\!\
\(\*StyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"positve\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"and\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"gluinos\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"of\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"flavor\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[StyleBox[\\\"A\\\", \\\"Text\\\"], \
\\\"i\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\) at positions \
\!\(\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"i\\\"]\),\!\(\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"i\\\"]\)\!\(\*StyleBox[\\\"   \\\", \\\"Text\\\
\"]\)\!\(\*StyleBox[\\\"F\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \\\"1\\\"]\)\!\(\*StyleBox[\\\"}\\\
\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\
\"...\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"k\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \\\"k\\\"]\)\!\(\*StyleBox[\\\"}\\\
\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"}\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\
\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"aF\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"=\
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"{\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"1\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"1\\\
\"]\)},...,\!\(\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"k\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"k\\\
\"]\)}\!\(\*StyleBox[\\\"}\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\".\\\", \
\\\"Text\\\"]\) GGTggt gives the most compact expression for a given \
amplitude using whenever possible the simplified NMHV and NNMHV formulas \
exploiting cyclic symmetry and chiral conjugation.\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.548171822033429*^9},
 CellTags->"Info3548179021-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTqcd"}]], "Input",
 CellChangeTimes->{
  3.548168814922432*^9, {3.548170552421811*^9, 3.548170553059848*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTqcd\!\(\*StyleBox[\\\"[\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"n\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"G\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"aF\
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"]\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"is\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"the\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"n\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"-\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"parton\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"amplitude\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"with\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"gluons\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"at\
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"positions\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \\\"Text\\\"]\)\!\
\(\*StyleBox[FormBox[RowBox[{\\\"G\\\", \\\"=\\\", RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", \\\"...\\\", \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"m\\\"]}]}]}],TraditionalForm], \\\"Text\\\"]\)}\!\
\(\*StyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"positve\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"and\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"gluinos\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\" \\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"of\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"flavor\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[StyleBox[\\\"A\\\", \\\"Text\\\"], \
\\\"i\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\) at positions \
\!\(\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"i\\\"]\),\!\(\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"i\\\"]\)\!\(\*StyleBox[\\\"   \\\", \\\"Text\\\
\"]\)\!\(\*StyleBox[\\\"F\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"1\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \\\"1\\\"]\)\!\(\*StyleBox[\\\"}\\\
\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\
\"...\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"k\\\"]\),\!\(\*SubscriptBox[\\\"A\\\", \\\"k\\\"]\)\!\(\*StyleBox[\\\"}\\\
\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"}\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\
\",\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\)\!\(\*StyleBox[\\\"aF\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"=\
\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\"{\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\
\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"1\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"1\\\
\"]\)},...,\!\(\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\)\!\(\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"k\\\"]\),\!\(\*SubscriptBox[\\\"B\\\", \\\"k\\\
\"]\)}\!\(\*StyleBox[\\\"}\\\", \\\"Text\\\"]\)\!\(\*StyleBox[\\\".\\\", \
\\\"Text\\\"]\) Works for up to three quark anti-quark pairs.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.548171823559516*^9},
 CellTags->"Info3548179023-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTgenvar"}]], "Input",
 CellChangeTimes->{{3.49778890420958*^9, 3.49778890758768*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTgenvar[P] generates the spinors and region momenta for a \
numerical evaluation of an amplitude at the  phase-space point \
P={\!\(\*SubscriptBox[\\\"p\\\", \\\"1\\\"]\),\!\(\*SubscriptBox[\\\"p\\\", \
\\\"2\\\"]\),...,\!\(\*SubscriptBox[\\\"p\\\", \\\"n\\\"]\)}. Does not work \
for momenta p={E,0,0,-E}!\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.548171824597575*^9},
 CellTags->"Info3548179024-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnumeric"}]], "Input",
 CellChangeTimes->{{3.49778892286271*^9, 3.497788928078061*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTnumeric[expression] gives a numerical value for the GGT \
expression if GGTgenvar[P] has been applied.\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.548171825831646*^9},
 CellTags->"Info3548179025-7056111"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GGT examples", "Title",
 CellChangeTimes->{{3.497790115508259*^9, 3.49779014572569*^9}, {
  3.497790488160465*^9, 3.497790488328336*^9}, {3.497790520460423*^9, 
  3.497790528673812*^9}, {3.497790560026733*^9, 3.497790560602637*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[TextData[StyleBox["The 7-gluon amplitude with neg. helicity gluons at \
positions {3,5}",
 FontSize->24,
 Background->None]], "Text",
 CellChangeTimes->{{3.49648062448254*^9, 3.496480649456113*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTggt", "[", 
  RowBox[{"7", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496480584683559*^9, 3.4964806167321568`*^9}, {
  3.498823368482884*^9, 3.498823374840873*^9}, {3.5481539748764563`*^9, 
  3.54815398086233*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "5", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
    DisplayForm], "4"], 
  RowBox[{
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "1", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "2", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "3", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "4", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "6", "\<\"|\"\>", "7", "\[RightAngleBracket]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{
    "\[LeftAngleBracket]", "7", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
    DisplayForm]}]]], "Output",
 CellChangeTimes->{{3.496480590005681*^9, 3.496480617174464*^9}, 
   3.4964969236160183`*^9, 3.497788372514812*^9, 3.497788741724976*^9, 
   3.498823376577551*^9, 3.5481539818708467`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["The 7-gluon amplitude with negative helicity gluons \
at position {3,5,6}",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.496480148688508*^9, 3.4964801665300503`*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTggt", "[", 
  RowBox[{"6", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496479601386218*^9, 3.496479604573415*^9}, {
  3.54815399443254*^9, 3.548154000926661*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], "4"], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], "3"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"2", ",", "4"}]], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "4"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"4", ",", "2"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "2", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], "4"], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], "4"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"2", ",", "5"}]], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm]}]], "+", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "3", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], "4"], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], "4"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"3", ",", "5"}]], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
       
       DisplayForm]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "1", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "2", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "3", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "4", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "6", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
     DisplayForm]}], ")"}]}]], "Output",
 CellChangeTimes->{3.496479605134417*^9, 3.496496926757329*^9, 
  3.497788744876058*^9, 3.548154002192635*^9}]
}, Open  ]],

Cell["\<\
The 7-parton amplitude with negative helicity gluons at {1,7}, gluinos at \
{3,4} and anti-gluinos at {5,6} all of same flavor\
\>", "Text",
 CellChangeTimes->{{3.496480181579803*^9, 3.496480246193955*^9}, {
  3.497788644801473*^9, 3.497788646215235*^9}, {3.548154192892769*^9, 
  3.5481541959479322`*^9}},
 FontSize->24,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTggt", "[", 
  RowBox[{"7", ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496480054433058*^9, 3.496480121200993*^9}, {
  3.548154122632229*^9, 3.548154152888891*^9}, {3.548155714155601*^9, 
  3.5481557682278748`*^9}, {3.548155821403976*^9, 3.548155901238739*^9}, {
  3.548155939874281*^9, 3.548155961769597*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{"[", "2", "\<\"|\"\>", "1", "]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{"[", "6", "\<\"|\"\>", "5", "]"}],
      DisplayForm], " ", 
     SuperscriptBox[
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", "1", "]"}],
       DisplayForm], "3"], " ", 
     TagBox[
      RowBox[{"[", "7", "\<\"|\"\>", "6", "]"}],
      DisplayForm], " ", 
     SuperscriptBox[
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "3", "]"}],
       DisplayForm], "3"]}], 
    RowBox[{
     SubscriptBox["\<\"s\"\>", 
      RowBox[{"2", ",", "6"}]], " ", 
     TagBox[
      RowBox[{"[", "7", "\<\"|\"\>", 
       SubscriptBox["\<\"x\"\>", 
        RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
       SubscriptBox["\<\"x\"\>", 
        RowBox[{"2", ",", "6"}]], "\<\"|\"\>", "6", "]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{"[", "7", "\<\"|\"\>", 
       SubscriptBox["\<\"x\"\>", 
        RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
       SubscriptBox["\<\"x\"\>", 
        RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "1", "]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{"[", "7", "\<\"|\"\>", 
       SubscriptBox["\<\"x\"\>", 
        RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
       SubscriptBox["\<\"x\"\>", 
        RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "2", "]"}],
      DisplayForm]}]], "+", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{"[", "3", "\<\"|\"\>", "2", "]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{"[", "6", "\<\"|\"\>", "5", "]"}],
      DisplayForm], " ", 
     SuperscriptBox[
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", "1", "]"}],
       DisplayForm], "3"], " ", 
     TagBox[
      RowBox[{"[", "7", "\<\"|\"\>", "6", "]"}],
      DisplayForm], " ", 
     SuperscriptBox[
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "3", "]"}],
       DisplayForm], "2"]}], 
    RowBox[{
     SubscriptBox["\<\"s\"\>", 
      RowBox[{"3", ",", "6"}]], " ", 
     TagBox[
      RowBox[{"[", "7", "\<\"|\"\>", 
       SubscriptBox["\<\"x\"\>", 
        RowBox[{"7", ",", "3"}]], "\<\"|\"\>", 
       SubscriptBox["\<\"x\"\>", 
        RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "6", "]"}],
      DisplayForm], " ", 
     TagBox[
      RowBox[{"[", "7", "\<\"|\"\>", 
       SubscriptBox["\<\"x\"\>", 
        RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
       SubscriptBox["\<\"x\"\>", 
        RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "2", "]"}],
      DisplayForm]}]]}], 
  RowBox[{
   TagBox[
    RowBox[{"[", "1", "\<\"|\"\>", "2", "]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{"[", "2", "\<\"|\"\>", "3", "]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{"[", "3", "\<\"|\"\>", "4", "]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{"[", "4", "\<\"|\"\>", "5", "]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{"[", "5", "\<\"|\"\>", "6", "]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{"[", "6", "\<\"|\"\>", "7", "]"}],
    DisplayForm], " ", 
   TagBox[
    RowBox[{"[", "7", "\<\"|\"\>", "1", "]"}],
    DisplayForm]}]]], "Output",
 CellChangeTimes->{{3.496480091957499*^9, 3.496480122018017*^9}, 
   3.496496932611854*^9, 3.497788766289125*^9, 3.5481541561879587`*^9, {
   3.548155714829401*^9, 3.548155768690249*^9}, {3.548155821973385*^9, 
   3.548155904091043*^9}, 3.548155962346321*^9}]
}, Open  ]],

Cell["\<\
The 7-parton QCD amplitude with negative helicity gluons at {1,7}, quarks of \
flavor 2 and 1  at {3,4} and anti-quarks of flavor 2 and 1 at {5,6}\
\>", "Text",
 CellChangeTimes->{{3.496480181579803*^9, 3.496480246193955*^9}, {
  3.497788644801473*^9, 3.497788646215235*^9}, {3.548154192892769*^9, 
  3.5481541959479322`*^9}, {3.548155652701288*^9, 3.548155653749248*^9}, {
  3.548156094343705*^9, 3.548156108301242*^9}, {3.54817076412992*^9, 
  3.5481708053642783`*^9}},
 FontSize->24,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTqcd", "[", 
  RowBox[{"7", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.548155193674428*^9, 3.548155204230895*^9}, {
   3.548155239935069*^9, 3.54815524155879*^9}, {3.548155331874895*^9, 
   3.548155333411462*^9}, {3.548155435608917*^9, 3.548155438730331*^9}, {
   3.548155510396056*^9, 3.5481555121152143`*^9}, {3.5481556661937523`*^9, 
   3.548155685003088*^9}, 3.548155915291493*^9, {3.548156025699704*^9, 
   3.548156075723084*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    TagBox[
     RowBox[{"[", "1", "\<\"|\"\>", "2", "]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{"[", "2", "\<\"|\"\>", "3", "]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{"[", "3", "\<\"|\"\>", "4", "]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{"[", "4", "\<\"|\"\>", "5", "]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{"[", "5", "\<\"|\"\>", "6", "]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{"[", "6", "\<\"|\"\>", "7", "]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{"[", "7", "\<\"|\"\>", "1", "]"}],
     DisplayForm]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TagBox[
        RowBox[{"[", "2", "\<\"|\"\>", "1", "]"}],
        DisplayForm], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{"[", "4", "\<\"|\"\>", "3", "]"}],
         DisplayForm], "2"], " ", 
       TagBox[
        RowBox[{"[", "5", "\<\"|\"\>", "4", "]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"[", "7", "\<\"|\"\>", "5", "]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"[", "7", "\<\"|\"\>", "6", "]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"[", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "3", "]"}],
        DisplayForm], " ", 
       SuperscriptBox[
        TagBox[
         RowBox[{"[", "7", "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"7", ",", "5"}]], "\<\"|\"\>", 
          SubscriptBox["\<\"x\"\>", 
           RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "7", "]"}],
         DisplayForm], "2"]}], 
      RowBox[{
       SubscriptBox["\<\"s\"\>", 
        RowBox[{"2", ",", "5"}]], " ", 
       TagBox[
        RowBox[{"[", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"2", ",", "5"}]], "\<\"|\"\>", "5", "]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"[", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "5"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "1", "]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"[", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "5"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"5", ",", "2"}]], "\<\"|\"\>", "2", "]"}],
        DisplayForm]}]]}], "-", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{"[", "3", "\<\"|\"\>", "2", "]"}],
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"[", "4", "\<\"|\"\>", "3", "]"}],
        DisplayForm], "2"], " ", 
      TagBox[
       RowBox[{"[", "5", "\<\"|\"\>", "4", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", "5", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", "6", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "3", "]"}],
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"[", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "5"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "7", "]"}],
        DisplayForm], "2"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"3", ",", "5"}]], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "5"}]], "\<\"|\"\>", "5", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "2", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "5"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"5", ",", "3"}]], "\<\"|\"\>", "3", "]"}],
       DisplayForm]}]], "-", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{"[", "2", "\<\"|\"\>", "1", "]"}],
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"[", "4", "\<\"|\"\>", "3", "]"}],
        DisplayForm], "2"], " ", 
      TagBox[
       RowBox[{"[", "5", "\<\"|\"\>", "4", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "6", "\<\"|\"\>", "5", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", "6", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "6"}]], "\<\"|\"\>", "3", "]"}],
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"[", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "7", "]"}],
        DisplayForm], "3"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"2", ",", "6"}]], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "6"}]], "\<\"|\"\>", "5", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "2"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"2", ",", "6"}]], "\<\"|\"\>", "6", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "1", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "2"}]], "\<\"|\"\>", "2", "]"}],
       DisplayForm]}]], "-", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{"[", "3", "\<\"|\"\>", "2", "]"}],
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"[", "4", "\<\"|\"\>", "3", "]"}],
        DisplayForm], "2"], " ", 
      TagBox[
       RowBox[{"[", "5", "\<\"|\"\>", "4", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "6", "\<\"|\"\>", "5", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", "6", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "3", "]"}],
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"[", "7", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "7", "]"}],
        DisplayForm], "3"]}], 
     RowBox[{
      SubscriptBox["\<\"s\"\>", 
       RowBox[{"3", ",", "6"}]], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "5", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "3"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "6", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "2", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "3", "]"}],
       DisplayForm]}]], "-", 
    FractionBox[
     RowBox[{
      TagBox[
       RowBox[{"[", "3", "\<\"|\"\>", "7", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "4", "\<\"|\"\>", "3", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "5", "\<\"|\"\>", "4", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "6", "\<\"|\"\>", "5", "]"}],
       DisplayForm], " ", 
      SuperscriptBox[
       TagBox[
        RowBox[{"[", "7", "\<\"|\"\>", "3", "]"}],
        DisplayForm], "2"], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", "6", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "4", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "7", "]"}],
       DisplayForm]}], 
     RowBox[{
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "5", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "4"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "6", "]"}],
       DisplayForm], " ", 
      TagBox[
       RowBox[{"[", "7", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"7", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "3", "]"}],
       DisplayForm]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.548155205407331*^9, 3.548155242824626*^9, 3.548155334570916*^9, 
   3.548155441784239*^9, 3.548155512862925*^9, {3.5481556666764402`*^9, 
   3.5481556860029507`*^9}, 3.5481559159530783`*^9, 3.548156037094836*^9, 
   3.548156078067666*^9}]
}, Open  ]],

Cell["\<\
A 6-parton amplitude with neg. helicity gluon at position 1 and four fermions \
of varying flavor \
\>", "Text",
 CellChangeTimes->{{3.4964803865422697`*^9, 3.49648044728441*^9}},
 FontSize->24,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTggt", "[", 
  RowBox[{"6", ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496480308627483*^9, 3.496480377669322*^9}, {
  3.548154217417377*^9, 3.5481542177677813`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        TagBox[
         RowBox[{
         "\[LeftAngleBracket]", "1", "\<\"|\"\>", "6", 
          "\[RightAngleBracket]"}],
         DisplayForm], "3"], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "3", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"1", ",", "3"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"1", ",", "3"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"1", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
        DisplayForm]}], 
      RowBox[{
       SubscriptBox["\<\"s\"\>", 
        RowBox[{"3", ",", "6"}]], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"1", ",", "3"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"3", ",", "6"}]], "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"1", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
        DisplayForm], " ", 
       TagBox[
        RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"1", ",", "6"}]], "\<\"|\"\>", 
         SubscriptBox["\<\"x\"\>", 
          RowBox[{"6", ",", "3"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
        DisplayForm]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       TagBox[
        RowBox[{
        "\[LeftAngleBracket]", "1", "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
        DisplayForm], "3"], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "3", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "4", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "5", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{
       "\[LeftAngleBracket]", "6", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"1", ",", "4"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"1", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
       
       DisplayForm]}], 
     RowBox[{
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"1", ",", "4"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"4", ",", "6"}]], "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"1", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
       
       DisplayForm], " ", 
      TagBox[
       RowBox[{"\[LeftAngleBracket]", "1", "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"1", ",", "6"}]], "\<\"|\"\>", 
        SubscriptBox["\<\"x\"\>", 
         RowBox[{"6", ",", "4"}]], "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
       
       DisplayForm]}]]}], 
   RowBox[{
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "1", "\<\"|\"\>", "2", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "2", "\<\"|\"\>", "3", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "3", "\<\"|\"\>", "4", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "4", "\<\"|\"\>", "5", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "5", "\<\"|\"\>", "6", "\[RightAngleBracket]"}],
     DisplayForm], " ", 
    TagBox[
     RowBox[{
     "\[LeftAngleBracket]", "6", "\<\"|\"\>", "1", "\[RightAngleBracket]"}],
     DisplayForm]}]]}]], "Output",
 CellChangeTimes->{3.496480378204711*^9, 3.4964804503990097`*^9, 
  3.496496939219138*^9, 3.497788776251326*^9, 3.548154222410737*^9}]
}, Open  ]],

Cell["The NNNMHV superamplitude for 8-partons", "Text",
 CellChangeTimes->{{3.4964970819443197`*^9, 3.496497101843437*^9}},
 FontSize->24,
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTsuperamp", "[", 
  RowBox[{"8", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.496497029828117*^9, 3.496497071083838*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "2", ",", "6"}], ""],
     Subsuperscript["R", 
      RowBox[{"8", ";", "2", ",", "6"}], 
      RowBox[{""}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "6", ",", "2", ",", "3", ",", "6"}], 
      RowBox[{";", "2", ",", "6"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "6", ",", "2", ",", "3", ",", "6"}], 
      RowBox[{";", "2", ",", "6"}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{
      "8", ";", "6", ",", "2", ",", "6", ",", "3", ",", "4", ",", "6"}], 
      RowBox[{";", "6", ",", "2", ",", "3", ",", "6"}]],
     Subsuperscript["R", 
      RowBox[{
       "8", ";", "6", ",", "2", ",", "6", ",", "3", ",", "4", ",", "6"}], 
      RowBox[{";", "6", ",", "2", ",", "3", ",", "6"}]],
     Editable->False],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "3", ",", "7"}], ""],
     Subsuperscript["R", 
      RowBox[{"8", ";", "3", ",", "7"}], 
      RowBox[{""}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "7", ",", "3", ",", "4", ",", "7"}], 
      RowBox[{";", "3", ",", "7"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "7", ",", "3", ",", "4", ",", "7"}], 
      RowBox[{";", "3", ",", "7"}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{
      "8", ";", "7", ",", "3", ",", "7", ",", "4", ",", "5", ",", "7"}], 
      RowBox[{";", "7", ",", "3", ",", "4", ",", "7"}]],
     Subsuperscript["R", 
      RowBox[{
       "8", ";", "7", ",", "3", ",", "7", ",", "4", ",", "5", ",", "7"}], 
      RowBox[{";", "7", ",", "3", ",", "4", ",", "7"}]],
     Editable->False],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "2", ",", "4"}], ""],
     Subsuperscript["R", 
      RowBox[{"8", ";", "2", ",", "4"}], 
      RowBox[{""}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "7", ",", "4", ",", "5", ",", "7"}], 
      RowBox[{";", "4", ",", "7"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "7", ",", "4", ",", "5", ",", "7"}], 
      RowBox[{";", "4", ",", "7"}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "4", ",", "7"}], 
      RowBox[{"2", ",", "4", ";"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "4", ",", "7"}], 
      RowBox[{"2", ",", "4", ";"}]],
     Editable->False],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "2", ",", "5"}], ""],
     Subsuperscript["R", 
      RowBox[{"8", ";", "2", ",", "5"}], 
      RowBox[{""}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "5", ",", "2", ",", "3", ",", "5"}], 
      RowBox[{";", "2", ",", "5"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "5", ",", "2", ",", "3", ",", "5"}], 
      RowBox[{";", "2", ",", "5"}]],
     Editable->False],
    DisplayForm], " ", 
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "5", ",", "7"}], 
      RowBox[{"2", ",", "5", ";"}]],
     Subsuperscript["R", 
      RowBox[{"8", ";", "5", ",", "7"}], 
      RowBox[{"2", ",", "5", ";"}]],
     Editable->False],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    InterpretationBox[
     SubsuperscriptBox["\<\"R\"\>", 
      RowBox[{"8", ";", "2", ",", "7"}], ""],
     Subsuperscript["R", 
      RowBox[{"8", ";", "2", ",", "7"}], 
      RowBox[{""}]],
     Editable->False],
    DisplayForm], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "6"}], ""],
        Subsuperscript["R", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "6"}], 
         RowBox[{""}]],
        Editable->False],
       DisplayForm], " ", 
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{
         "8", ";", "7", ",", "2", ",", "6", ",", "3", ",", "4", ",", "6"}], 
         RowBox[{";", "7", ",", "2", ",", "3", ",", "6"}]],
        Subsuperscript["R", 
         RowBox[{
          "8", ";", "7", ",", "2", ",", "6", ",", "3", ",", "4", ",", "6"}], 
         RowBox[{";", "7", ",", "2", ",", "3", ",", "6"}]],
        Editable->False],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "7"}], 
         RowBox[{";", "2", ",", "7"}]],
        Subsuperscript["R", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "7"}], 
         RowBox[{";", "2", ",", "7"}]],
        Editable->False],
       DisplayForm], " ", 
      RowBox[{"(", 
       RowBox[{
        TagBox[
         InterpretationBox[
          SubsuperscriptBox["\<\"R\"\>", 
           RowBox[{
           "8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "4", ",", "6"}], 
           ""],
          Subsuperscript["R", 
           RowBox[{
            "8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "4", ",", "6"}], 
           RowBox[{""}]],
          Editable->False],
         DisplayForm], "+", 
        TagBox[
         InterpretationBox[
          SubsuperscriptBox["\<\"R\"\>", 
           RowBox[{
           "8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "4", ",", "7"}], 
           
           RowBox[{";", "7", ",", "2", ",", "3", ",", "7"}]],
          Subsuperscript["R", 
           
           RowBox[{"8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "4", ",",
              "7"}], 
           RowBox[{";", "7", ",", "2", ",", "3", ",", "7"}]],
          Editable->False],
         DisplayForm], "+", 
        TagBox[
         InterpretationBox[
          SubsuperscriptBox["\<\"R\"\>", 
           RowBox[{
           "8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "5", ",", "7"}], 
           
           RowBox[{";", "7", ",", "2", ",", "3", ",", "7"}]],
          Subsuperscript["R", 
           
           RowBox[{"8", ";", "7", ",", "2", ",", "7", ",", "3", ",", "5", ",",
              "7"}], 
           RowBox[{";", "7", ",", "2", ",", "3", ",", "7"}]],
          Editable->False],
         DisplayForm]}], ")"}]}], "+", 
     RowBox[{
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{"8", ";", "7", ",", "2", ",", "4", ",", "7"}], 
         RowBox[{";", "2", ",", "7"}]],
        Subsuperscript["R", 
         RowBox[{"8", ";", "7", ",", "2", ",", "4", ",", "7"}], 
         RowBox[{";", "2", ",", "7"}]],
        Editable->False],
       DisplayForm], " ", 
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{
         "8", ";", "7", ",", "2", ",", "7", ",", "4", ",", "5", ",", "7"}], 
         RowBox[{";", "7", ",", "2", ",", "4", ",", "7"}]],
        Subsuperscript["R", 
         RowBox[{
          "8", ";", "7", ",", "2", ",", "7", ",", "4", ",", "5", ",", "7"}], 
         RowBox[{";", "7", ",", "2", ",", "4", ",", "7"}]],
        Editable->False],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "5"}], ""],
        Subsuperscript["R", 
         RowBox[{"8", ";", "7", ",", "2", ",", "3", ",", "5"}], 
         RowBox[{""}]],
        Editable->False],
       DisplayForm], " ", 
      TagBox[
       InterpretationBox[
        SubsuperscriptBox["\<\"R\"\>", 
         RowBox[{"8", ";", "7", ",", "2", ",", "5", ",", "7"}], 
         RowBox[{"7", ",", "2", ",", "3", ",", "5", ";", "2", ",", "7"}]],
        Subsuperscript["R", 
         RowBox[{"8", ";", "7", ",", "2", ",", "5", ",", "7"}], 
         RowBox[{"7", ",", "2", ",", "3", ",", "5", ";", "2", ",", "7"}]],
        Editable->False],
       DisplayForm]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.496497036079624*^9, 3.496497072384297*^9}, 
   3.497788791594182*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtaining Numerical Values", "Title",
 CellChangeTimes->{{3.497790066251031*^9, 3.497790088667557*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell["Define a phase space point", "Subsection",
 CellChangeTimes->{{3.5481711307898917`*^9, 3.548171163204746*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.47713495731696539005404236703653260742`17.78931834188378", ",", 
       "0.37619317990322098543567144620920582013`17.779216093725832", ",", 
       "0.16677901468071832700949361068538902509`17.197105024154162", ",", 
       "0.24149786572616731067156279483817584706`17.411341793172536"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
      "1.07443823073778677854637550202264549643`17.994578469428134", ",", 
       RowBox[{
       "-", "0.06435002165574498016614942071164942146`17.057390907936995"}], 
       ",", 
       RowBox[{
       "-", "0.60797818945620135894370766471364151991`17.59842702230101"}], 
       ",", "0.88353783593540012035830522517100794046`17.773581960695413"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.35240069297101522303425520671913690039`17.721344299844844", ",", 
       RowBox[{
       "-", "0.05271242626366211898667346495219073618`17.102088750037453"}], 
       ",", "0.27294167248412969569533330204724048447`17.4082015459277", ",", 
       "0.21658830057372859083655754524181534758`17.326642570131874"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
      "0.700773541196046300689714030459487002`17.966573308971892", ",", 
       "0.6222016951550009353462313663486598972`17.963590582107763", ",", 
       RowBox[{
       "-", "0.22316070932785732241999585015351530758`17.419785156129585"}], 
       ",", "0.23269702275486392894934705774699930264`17.53570816402175"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.05174948569333739476044248518497079155`18.02604850410065", ",", 
       RowBox[{
       "-", "0.29763744284031328459315704730511065115`17.66078337638248"}], 
       ",", 
       RowBox[{
       "-", "0.95713082011207225912764528772121556099`17.802661150582974"}], 
       ",", "0.31857420872894110813532552877748218811`17.389286744952628"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.63968389640029817365022601916585872027`17.846125627142648", ",", 
       RowBox[{
       "-", "0.35249925724675678440174278424571798345`17.699040070110293"}], 
       ",", 
       RowBox[{
       "-", "0.22725317152790077758193082009264067797`17.161281084399604"}], 
       ",", 
       RowBox[{
       "-", "0.48300699475769778825471910876933630193`17.51383549655687"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "1.00246790808525443013930643486458207948`17.81584307629264"}], 
       ",", 
       RowBox[{
       "-", "0.63531034568493362974228416377450801544`17.774302227200934"}], 
       ",", 
       RowBox[{
       "-", "0.77539073860081975835426257293962904432`17.48215802741827"}], 
       ",", 
       RowBox[{
       "-", "0.00958508730223474480915448450629697578`15.623677909083595"}]}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "1.3478773064356763196686490034820290088`18.14921742048376"}], 
       ",", 
       RowBox[{
       "-", "0.36621256570811819373731781047024748483`17.70713486131044"}], 
       ",", "0.58056364437716723414617992051279332462`17.560746808704597", 
       ",", 
       RowBox[{
       "-", "1.1600032089392138379068674594927553704`17.86892830889522"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "-", "1.94583558979451851092710017224202042979`18.115713841502515"}], 
       ",", "0.77032718434130707084542187890155857513`17.77575949400191", ",",
        "1.77062929748283621957653536237521927662`17.84347638017937", ",", 
       RowBox[{
       "-", "0.24029994271995468798035709900709197771`17.05986032353891"}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.518851411882072*^9, {3.54815480704635*^9, 3.548154811971367*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["generate the spinors and region momenta", "Subsection",
 CellChangeTimes->{{3.5481711785336227`*^9, 3.548171189533252*^9}}],

Cell[BoxData[
 RowBox[{"GGTgenvar", "[", "P", "]"}]], "Input",
 CellChangeTimes->{{3.548154830483527*^9, 3.548154838734084*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
evaluate the amplitude numericaly by applying GGTnumeric to it\
\>", "Subsection",
 CellChangeTimes->{{3.5481712373599873`*^9, 3.5481713260630608`*^9}, 
   3.548172679030446*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GGTnumeric", "[", 
  RowBox[{"GGTggt", "[", 
   RowBox[{"9", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "1"}], "}"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.497789809505994*^9, 3.497789811414697*^9}, {
   3.497789870938744*^9, 3.497789874940829*^9}, 3.497789921066629*^9, {
   3.548154495808614*^9, 3.548154551736347*^9}, {3.548154638400828*^9, 
   3.548154692632696*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "3.08563774241757169511261316386414783613`12.357549030338058"}], "+", 
  RowBox[{
  "2.00288509220533748047951495374958786584`12.16985844907809", " ", 
   "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.497789928381043*^9, 3.5188499650708847`*^9, {3.54815452166591*^9, 
   3.548154553524541*^9}, {3.5481546457308483`*^9, 3.5481546934928827`*^9}, 
   3.54815486202791*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["List of All Function Documentations", "Title",
 CellChangeTimes->{{3.497790066251031*^9, 3.497790088667557*^9}, {
  3.5481706170315065`*^9, 3.5481706279981337`*^9}, {3.548171389819708*^9, 
  3.5481714187893643`*^9}},
 Background->RGBColor[1, 0.9, 0.8]],

Cell[CellGroupData[{

Cell[BoxData["$GGTfunctions"], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"GGTfermion\"\>", ",", "\<\"GGTfermionS\"\>", 
   ",", "\<\"GGTgenvar\"\>", ",", "\<\"GGTggt\"\>", ",", "\<\"GGTgluon\"\>", 
   ",", "\<\"GGTmaster\"\>", ",", "\<\"GGTmhv\"\>", ",", "\<\"GGTmhvbar\"\>", 
   ",", "\<\"GGTnmhv\"\>", ",", "\<\"GGTnmhv2ferm\"\>", 
   ",", "\<\"GGTnmhv4ferm\"\>", ",", "\<\"GGTnmhv6ferm\"\>", 
   ",", "\<\"GGTnmhvgluon\"\>", ",", "\<\"GGTnnmhv\"\>", 
   ",", "\<\"GGTnnmhv2ferm\"\>", ",", "\<\"GGTnnmhv4ferm\"\>", 
   ",", "\<\"GGTnnmhv6ferm\"\>", ",", "\<\"GGTnnmhvgluon\"\>", 
   ",", "\<\"GGTnumeric\"\>", ",", "\<\"GGTqcd\"\>", ",", "\<\"GGTr\"\>", 
   ",", "\<\"GGTs\"\>", ",", "\<\"GGTspaa\"\>", ",", "\<\"GGTspbb\"\>", 
   ",", "\<\"GGTsuperamp\"\>", ",", "\<\"GGTtoSpinors\"\>", 
   ",", "\<\"GGTx\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.548172363487398*^9, 3.5481725284318323`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTfermion"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715996067066`*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTfermion\\!\\(\\*StyleBox[\\\"[\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"n\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"G\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"]\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"is\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"the\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"n\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"-\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"parton\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"amplitude\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"with\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"gluons\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"at\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"positions\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[FormBox[RowBox[{\\\"G\\\", \\\"=\\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", \\\"...\\\", \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"m\\\"]}]}]}],TraditionalForm], \
\\\"Text\\\"]\\)}\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"positve\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"and\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"gluinos\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"of\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"flavor\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"A\\\", \\\"Text\\\"], \
\\\"i\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\\) at positions \\!\
\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"i\\\"]\\),\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"i\\\"]\\)\\!\\(\\*StyleBox[\\\"   \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"1\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"...\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"k\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"k\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\\)},...,\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"k\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"k\\\"]\\)}\\!\\(\\*StyleBox[\\\"}\\\", \\\"Text\\\"]\\)\\!\\(\\*StyleBox[\
\\\".\\\", \\\"Text\\\"]\\)\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481718903533363`*^9},
 CellTags->"Info3548179090-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTfermionS"}]], "Input"],

Cell[BoxData[
 StyleBox["\<\"\\*StyleBox[\\(GGTf\\!\\(\\*StyleBox[\\\"ermionS\\\", \\\"Text\
\\\"]\\)\\)]\\!\\(\\*StyleBox[\\\"[\\\", \\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\
\"n\\\", \\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"G\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"]\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"is\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"the\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"n\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"-\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"parton\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"amplitude\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"with\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"-\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"gluons\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"at\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"positions\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[FormBox[RowBox[{\\\"G\\\", \\\"=\\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", SubscriptBox[\\\"c\\\", \
\\\"3\\\"], \\\",\\\", \\\" \\\", \\\"...\\\"}]}]}],TraditionalForm], \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"positve\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"and\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"fermions\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"of\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"equal\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"flavor\\\", \\\"Text\\\"]\\) at \
positions  \\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"i\\\"]\\),\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"i\\\"]\\)\\!\\(\\*StyleBox[\\\"  \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"1\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"...\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"1\\\"]\\),...\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\".\\\", \\\"Text\\\"]\\)\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481718917764177`*^9},
 CellTags->"Info3548179091-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTgenvar"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.548171618000759*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTgenvar[P] generates the spinors and region momenta for a \
numerical evaluation of an amplitude at the  phase-space point \
P={\\!\\(\\*SubscriptBox[\\\"p\\\", \\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"p\
\\\", \\\"2\\\"]\\),...,\\!\\(\\*SubscriptBox[\\\"p\\\", \\\"n\\\"]\\)}. Does \
not work for momenta p={E,0,0,-E}!\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481718927324724`*^9},
 CellTags->"Info3548179092-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTggt"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.5481716224550133`*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTggt\\!\\(\\*StyleBox[\\\"[\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"n\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"G\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"]\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"is\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"the\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"n\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"-\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"parton\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"amplitude\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"with\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"gluons\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"at\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"positions\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[FormBox[RowBox[{\\\"G\\\", \\\"=\\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", \\\"...\\\", \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"m\\\"]}]}]}],TraditionalForm], \
\\\"Text\\\"]\\)}\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"positve\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"and\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"gluinos\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"of\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"flavor\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"A\\\", \\\"Text\\\"], \
\\\"i\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\\) at positions \\!\
\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"i\\\"]\\),\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"i\\\"]\\)\\!\\(\\*StyleBox[\\\"   \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"1\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"...\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"k\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"k\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\\)},...,\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"k\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"k\\\"]\\)}\\!\\(\\*StyleBox[\\\"}\\\", \\\"Text\\\"]\\)\\!\\(\\*StyleBox[\
\\\".\\\", \\\"Text\\\"]\\) GGTggt gives the most compact expression for a \
given amplitude using whenever possible the simplified NMHV and NNMHV \
formulas exploiting cyclic symmetry and chiral conjugation.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481718936135225`*^9},
 CellTags->"Info3548179093-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTgluon"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.54817162694427*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTgluon[n,H] is the n-gluon amplitude with negative helicity \
gluons at positions \\!\\(\\*FormBox[RowBox[{\\\"H\\\", \
\\\"=\\\",RowBox[{\\\"{\\\",RowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \\\",\
\\\", SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", SubscriptBox[\\\"c\\\", \
\\\"3\\\"], \\\",\\\", \\\" \\\", \\\"...\\\"}]}]}],TraditionalForm]\\)}. H \
does not need to be ordered. For compact expressions one should use cyclic \
symmetry to put one gluon at position n.\"\>", "MSG"]], "Print", "PrintUsage",
 
 CellChangeTimes->{3.548171894494573*^9},
 CellTags->"Info3548179094-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTmaster"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.5481716314965305`*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTmaster\\!\\(\\*StyleBox[\\\"[\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"n\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"G\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"]\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"is\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"the\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"n\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"-\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"parton\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"amplitude\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"with\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"gluons\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"at\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"positions\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[FormBox[RowBox[{\\\"G\\\", \\\"=\\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", \\\"...\\\", \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"m\\\"]}]}]}],TraditionalForm], \
\\\"Text\\\"]\\)}\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"positve\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"and\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"gluinos\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"of\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"flavor\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"A\\\", \\\"Text\\\"], \
\\\"i\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\\) at positions \\!\
\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"i\\\"]\\),\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"i\\\"]\\)\\!\\(\\*StyleBox[\\\"   \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"1\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"...\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"k\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"k\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\\)},...,\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"k\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"k\\\"]\\)}\\!\\(\\*StyleBox[\\\"}\\\", \\\"Text\\\"]\\)\\!\\(\\*StyleBox[\
\\\".\\\", \\\"Text\\\"]\\) In contrast to GGTfermion, GGTmaster exploits the \
cyclicity of the amplitudes to produce slightly more compact results.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.548171895335621*^9},
 CellTags->"Info3548179095-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTmhv"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.548171636277804*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTmhv[n,a,b] gives the n-gluon MHV amplitude with negative \
helicity gluons at positions a and b\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481718961496677`*^9},
 CellTags->"Info3548179096-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTmhvbar"}]], "Input"],

Cell[BoxData[
 StyleBox["\<\"GGTmhvbar[n,a,b] gives the n-gluon \
\\!\\(\\*OverscriptBox[\\\"MHV\\\", \\\"_\\\"]\\) amplitude with positve \
helicity gluons at positions a and b\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.548171896972715*^9},
 CellTags->"Info3548179096-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhv"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.548171646281376*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhv[n,G,F,aF] gives the simplified NMHV formulas, \
exploiting cyclic symmetrie. Make sure Length[G]+Length[F]=3.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481718977517595`*^9},
 CellTags->"Info3548179097-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhv2ferm"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.548171652057707*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnmhv2ferm[n,G,a,\!\(\*OverscriptBox[\\\"b\\\", \
\\\"_\\\"]\)] is the simplified n-parton NMHV two-fermion amplitude with \
negative-helicity gluons at positions G={\!\(\*SubscriptBox[\(c\), \
\(1\)]\),\!\(\*SubscriptBox[\(c\), \(2\)]\)} and a fermion/anti-fermion at \
positions a and \!\(\*OverscriptBox[\\\"b\\\", \\\"_\\\"]\).\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481718986778126`*^9},
 CellTags->"Info3548179098-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhv4ferm"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.548171659354124*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnmhv4ferm[n,c,{{\\!\\(\\*SubscriptBox[\\\"a\\\", \\\"1\\\"]\
\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \\\"1\\\"]\\)},{\\!\\(\\*SubscriptBox[\\\
\"a\\\", \\\"2\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \\\"2\\\"]\\)}},{{\\!\
\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\\)},{\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \\\
\"2\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \\\"2\\\"]\\)}}] is the \
simplified n-parton NMHV four-fermion amplitude with a negative-helicity \
gluon at position c, two gluinos of flavors \\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"i\\\"]\\) at positions \\!\\(\\*SubscriptBox[\\\"a\\\", \\\"i\\\"]\\) and \
two anti-gluinos of flavors \\!\\(\\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\\) at \
positions \\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"i\\\"]\\).\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.54817189950986*^9},
 CellTags->"Info3548179099-7056111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhv6ferm"}]], "Input"],

Cell[BoxData[
 StyleBox["\<\"GGTnmhv6ferm[n,{{\\!\\(\\*SubscriptBox[\\\"a\\\", \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"1\\\"]\\)},{\\!\\(\\*SubscriptBox[\\\"a\\\", \
\\\"2\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"2\\\"]\\)},{\\!\\(\\*SubscriptBox[\\\"a\\\", \
\\\"3\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"3\\\"]\\)}},{{\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\\)},{\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \\\
\"2\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"2\\\"]\\)},{\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \\\
\"3\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \\\"3\\\"]\\)}}] is the \
simplified n-parton NMHV six-fermion amplitude with three gluinos of flavors \
\\!\\(\\*SubscriptBox[\\\"A\\\", \\\"i\\\"]\\) at positions \
\\!\\(\\*SubscriptBox[\\\"a\\\", \\\"i\\\"]\\) and three anti-gluinos of \
flavors \\!\\(\\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\\) at positions \
\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"i\\\"]\\).\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.548172104102562*^9},
 CellTags->"Info3548179303-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnmhvgluon"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.5481716903248954`*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnmhvgluon[n,G] is the simplified n-parton NMHV gluon \
amplitude with negative-helicity gluons at G={a,b,c}.\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.548172144166854*^9},
 CellTags->"Info3548179344-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhv"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.548171696132228*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhv[n,G,F,aF] gives the simplified NNMHV formulas, \
exploiting cyclic symmetrie. Make sure Length[G]+Length[F]=4.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.548172145551933*^9},
 CellTags->"Info3548179345-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhv2ferm"}]], "Input"],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhv2ferm[n,G,a,\\!\\(\\*OverscriptBox[\\\"b\\\", \
\\\"_\\\"]\\)] is the simplified n-parton NNMHV two-fermion amplitude with \
negative-helicity gluons at positions G= {\\!\\(\\*SubscriptBox[\\\"c\\\", \\\
\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"c\\\", \
\\\"2\\\"]\\),\\!\\(\\*SubscriptBox[\\\"c\\\", \\\"3\\\"]\\)} and a \
fermion/anti-fermion at position a / \\!\\(\\*OverscriptBox[\\\"b\\\", \
\\\"_\\\"]\\).\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.548172146805004*^9},
 CellTags->"Info3548179346-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhv4ferm"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.548171705189746*^9, 3.5481718581904964`*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhv4ferm[n,G,{{\\!\\(\\*SubscriptBox[\\\"a\\\", \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"1\\\"]\\)},{\\!\\(\\*SubscriptBox[\\\"a\\\", \
\\\"2\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"2\\\"]\\)}},{{\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\\)},{\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \\\
\"2\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \\\"2\\\"]\\)}}] is the \
simplified n-parton NNMHV four-fermion amplitude with two negative-helicity \
gluons at positions G={\\!\\(\\*SubscriptBox[\\\"c\\\", \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"c\\\", \\\"2\\\"]\\)}, two gluinos of \
flavors \\!\\(\\*SubscriptBox[\\\"A\\\", \\\"i\\\"]\\) at positions \
\\!\\(\\*SubscriptBox[\\\"a\\\", \\\"i\\\"]\\) and two anti-gluinos of \
flavors \\!\\(\\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\\) at positions \
\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"i\\\"]\\).\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.548172147926069*^9},
 CellTags->"Info3548179347-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhv6ferm"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.5481717160383663`*^9, 3.548171862070719*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhv6ferm[n,c,{{\\!\\(\\*SubscriptBox[\\\"a\\\", \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"1\\\"]\\)},{\\!\\(\\*SubscriptBox[\\\"a\\\", \
\\\"2\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"2\\\"]\\),{\\!\\(\\*SubscriptBox[\\\"a\\\", \
\\\"3\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"3\\\"]\\)},{\\!\\(\\*SubscriptBox[\\\"a\\\", \
\\\"3\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"3\\\"]\\)}},{{\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\\)},{\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \\\
\"2\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \\\"2\\\"]\\)}}] is the \
simplified n-parton NNMHV six-fermion amplitude with one negative-helicity \
gluon at position c and three gluinos of flavors \
\\!\\(\\*SubscriptBox[\\\"A\\\", \\\"i\\\"]\\) at positions \
\\!\\(\\*SubscriptBox[\\\"a\\\", \\\"i\\\"]\\) and three anti-gluinos of \
flavors \\!\\(\\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\\) at positions \
\\!\\(\\*SubscriptBox[OverscriptBox[\\\"b\\\", \\\"_\\\"], \
\\\"i\\\"]\\).\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481721556445103`*^9},
 CellTags->"Info3548179355-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnnmhvgluon"}]], "Input",
 CellChangeTimes->{3.548171865382908*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnnmhvgluon[n,G] is the simplified n-parton NNMHV gluon \
amplitude with negative-helicity gluons at positions G={a,b,c,d}.\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.54817215686658*^9},
 CellTags->"Info3548179356-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTnumeric"}]], "Input",
 CellChangeTimes->{3.5481718684310827`*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTnumeric[expression] gives a numerical value for the GGT \
expression if GGTgenvar[P] has been applied.\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.548172158663683*^9},
 CellTags->"Info3548179358-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTqcd"}]], "Input",
 CellChangeTimes->{3.548171871224242*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTqcd\\!\\(\\*StyleBox[\\\"[\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"n\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"G\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"]\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"is\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"the\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"n\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"-\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"parton\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"amplitude\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"with\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"gluons\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"at\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"positions\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[FormBox[RowBox[{\\\"G\\\", \\\"=\\\", \
RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"c\\\", \\\"1\\\"], \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"2\\\"], \\\",\\\", \\\"...\\\", \\\",\\\", \
SubscriptBox[\\\"c\\\", \\\"m\\\"]}]}]}],TraditionalForm], \
\\\"Text\\\"]\\)}\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"positve\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"and\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"negative\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"helicity\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"gluinos\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"of\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"flavor\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"A\\\", \\\"Text\\\"], \
\\\"i\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \\\"i\\\"]\\) at positions \\!\
\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"i\\\"]\\),\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"i\\\"]\\)\\!\\(\\*StyleBox[\\\"   \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"F\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"1\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"...\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[StyleBox[\\\"q\\\", \\\"Text\\\"], \
\\\"k\\\"]\\),\\!\\(\\*SubscriptBox[\\\"A\\\", \
\\\"k\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"}\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\",\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"aF\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"1\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"1\\\"]\\)},...,\\!\\(\\*StyleBox[\\\"{\\\", \
\\\"Text\\\"]\\)\\!\\(\\*SubscriptBox[OverscriptBox[StyleBox[\\\"q\\\", \
\\\"Text\\\"], \\\"-\\\"], \\\"k\\\"]\\),\\!\\(\\*SubscriptBox[\\\"B\\\", \
\\\"k\\\"]\\)}\\!\\(\\*StyleBox[\\\"}\\\", \\\"Text\\\"]\\)\\!\\(\\*StyleBox[\
\\\".\\\", \\\"Text\\\"]\\) Works for up to three quark anti-quark \
pairs.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481721597977476`*^9},
 CellTags->"Info3548179359-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTr"}]], "Input",
 CellChangeTimes->{3.548172432911369*^9}],

Cell[BoxData[
 StyleBox["\<\"R invariants. \\!\\(\\*FormBox[RowBox[{SubsuperscriptBox[\\\"R\
\\\",RowBox[{\\\"n\\\", \\\";\\\", \\\"v\\\", \\\";\\\", RowBox[{\\\"a\\\", \
\\\" \\\", \\\"b\\\"}]}], RowBox[{\\\"L\\\", \\\";\\\", \\\"U\\\"}]], \\\"=\\\
\",RowBox[{\\\"GGTr\\\", \\\"[\\\", RowBox[{\\\"n\\\", \\\",\\\", \\\"L\\\", \
\\\",\\\", \\\"U\\\", \\\",\\\", \\\"v\\\", \\\",\\\", \\\"a\\\", \\\",\\\", \
\\\"b\\\"}], \\\"]\\\"}]}],TraditionalForm]\\)  with \
\\!\\(\\*FormBox[RowBox[{\\\"L\\\", \\\"=\\\", RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"L\\\", \\\"1\\\"], \\\",\\\", \
SubscriptBox[\\\"L\\\", \\\"2\\\"], \\\",\\\", \
\\\"...\\\"}]}]}],TraditionalForm]\\)}, \\!\\(\\*FormBox[RowBox[{\\\"U\\\", \
\\\"=\\\", RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"U\\\", \\\"1\\\"], \
\\\",\\\", SubscriptBox[\\\"U\\\", \\\"2\\\"], \\\",\\\", \\\" \\\", \
\\\"...\\\"}]}]}],TraditionalForm]\\)}, \\!\\(\\*FormBox[RowBox[{\\\"v\\\", \
\\\" \\\", \\\"=\\\", \\\" \\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"v\\\", \\\"1\\\"], \
\\\",\\\", \\\" \\\", SubscriptBox[\\\"u\\\", \\\"1\\\"]}], \\\"}\\\"}], \
\\\",\\\", \\\" \\\", RowBox[{\\\"{\\\", RowBox[{SubscriptBox[\\\"v\\\", \
\\\"2\\\"], \\\",\\\", SubscriptBox[\\\"u\\\", \
\\\"2\\\"]}]}]}]}]}],TraditionalForm]\\)}, ...}\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.548172434415455*^9},
 CellTags->"Info3548179634-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTs"}]], "Input",
 CellChangeTimes->{{3.5481724689224286`*^9, 3.5481724690894384`*^9}}],

Cell[BoxData[
 StyleBox["\<\"Invariants. GGTs[i,j]=(\!\(\*SubscriptBox[\\\"x\\\", \
RowBox[{\\\"i\\\", \\\",\\\", \\\"j\\\"}]]\)\!\(\*SuperscriptBox[\\\")\\\", \
\\\"2\\\"]\)=(\!\(\*SubscriptBox[\\\"p\\\", \
\\\"i\\\"]\)+\!\(\*SubscriptBox[\\\"p\\\", RowBox[{\\\"i\\\", \\\"+\\\", \
\\\"1\\\"}]]\)+...+\!\(\*SubscriptBox[\\\"p\\\", \
\\\"j-1\\\"]\)\!\(\*SuperscriptBox[\\\")\\\", \\\"2\\\"]\)\"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481725462008486`*^9},
 CellTags->"Info3548179746-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTspaa"}]], "Input",
 CellChangeTimes->{{3.5481725769536076`*^9, 3.54817257735363*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTspaa[a,\\!\\(\\*SubscriptBox[\\\"p\\\", \
\\\"1\\\"]\\),...,\\!\\(\\*SubscriptBox[\\\"p\\\", \\\"m\\\"]\\),b] denotes \
spinor products <a|\\!\\(\\*SubscriptBox[\\\"p\\\", \
\\\"1\\\"]\\)|...|\\!\\(\\*SubscriptBox[\\\"p\\\", \\\"m\\\"]\\)|b>, with m \
even.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481725778486586`*^9},
 CellTags->"Info3548179777-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTspbb"}]], "Input",
 CellChangeTimes->{{3.548172587458208*^9, 3.5481725882822556`*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTspbb[a,\\!\\(\\*SubscriptBox[\\\"p\\\", \
\\\"1\\\"]\\),...,\\!\\(\\*SubscriptBox[\\\"p\\\", \\\"m\\\"]\\),b] denotes \
spinor products [a|\\!\\(\\*SubscriptBox[\\\"p\\\", \
\\\"1\\\"]\\)|...|\\!\\(\\*SubscriptBox[\\\"p\\\", \\\"m\\\"]\\)|b], with m \
even.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481725889022913`*^9},
 CellTags->"Info3548179788-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTsuperamp"}]], "Input",
 CellChangeTimes->{{3.548171569642993*^9, 3.5481715784834986`*^9}, 
   3.5481717471001425`*^9, 3.548171874015402*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTsuperamp[n,k] is the \
\\!\\(\\*FormBox[SuperscriptBox[\\\"N\\\", \\\"k\\\"],TraditionalForm]\\)MHV \
superamplitude of n superfields, with the MHV superamplitude factored out, in \
terms of the R invariants.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481721609968166`*^9},
 CellTags->"Info3548179360-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTtoSpinors"}]], "Input",
 CellChangeTimes->{3.548171877063576*^9}],

Cell[BoxData[
 StyleBox["\<\"GGTtoSpinors[GGTexpression] translates GGT expressions into a \
form compatible with the S@M package.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481721622148857`*^9},
 CellTags->"Info3548179362-6876135"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GGTx"}]], "Input",
 CellChangeTimes->{{3.5481726011229897`*^9, 3.548172602541071*^9}}],

Cell[BoxData[
 StyleBox["\<\"GGTx[i,j]=\\!\\(\\*SubscriptBox[\\\"x\\\", \
\\\"i\\\"]\\)-\\!\\(\\*SubscriptBox[\\\"x\\\", \\\"j\\\"]\\) are differences \
between dual coordinates (or region momenta), defined by \
\\!\\(\\*SubscriptBox[\\\"x\\\", \
\\\"i\\\"]\\)-\\!\\(\\*SubscriptBox[\\\"x\\\", RowBox[{\\\"i\\\", \\\"+\\\", \
\\\"1\\\"}]]\\)=\\!\\(\\*SubscriptBox[\\\"p\\\", \\\"i\\\"]\\). \"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.5481726030020976`*^9},
 CellTags->"Info3548179802-6876135"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 984},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3548179021-7056111"->{
  Cell[4878, 112, 4437, 74, 70, "Print",
   CellTags->"Info3548179021-7056111"]},
 "Info3548179023-7056111"->{
  Cell[9495, 196, 4303, 72, 66, "Print",
   CellTags->"Info3548179023-7056111"]},
 "Info3548179024-7056111"->{
  Cell[13954, 277, 454, 7, 43, "Print",
   CellTags->"Info3548179024-7056111"]},
 "Info3548179025-7056111"->{
  Cell[14566, 293, 253, 5, 43, "Print",
   CellTags->"Info3548179025-7056111"]},
 "Info3548179090-7056111"->{
  Cell[65137, 1791, 4620, 87, 47, "Print",
   CellTags->"Info3548179090-7056111"]},
 "Info3548179091-7056111"->{
  Cell[69851, 1886, 4024, 76, 47, "Print",
   CellTags->"Info3548179091-7056111"]},
 "Info3548179092-7056111"->{
  Cell[74061, 1972, 468, 7, 43, "Print",
   CellTags->"Info3548179092-7056111"]},
 "Info3548179093-7056111"->{
  Cell[74714, 1989, 4800, 90, 70, "Print",
   CellTags->"Info3548179093-7056111"]},
 "Info3548179094-7056111"->{
  Cell[79698, 2089, 623, 10, 43, "Print",
   CellTags->"Info3548179094-7056111"]},
 "Info3548179095-7056111"->{
  Cell[80509, 2109, 4742, 89, 66, "Print",
   CellTags->"Info3548179095-7056111"]},
 "Info3548179096-7056111"->{
  Cell[85434, 2208, 246, 4, 43, "Print",
   CellTags->"Info3548179096-7056111"],
  Cell[85772, 2220, 294, 5, 43, "Print",
   CellTags->"Info3548179096-7056111"]},
 "Info3548179097-7056111"->{
  Cell[86250, 2235, 269, 5, 43, "Print",
   CellTags->"Info3548179097-7056111"]},
 "Info3548179098-7056111"->{
  Cell[86708, 2250, 484, 8, 45, "Print",
   CellTags->"Info3548179098-7056111"]},
 "Info3548179099-7056111"->{
  Cell[87381, 2268, 1023, 15, 65, "Print",
   CellTags->"Info3548179099-7056111"]},
 "Info3548179303-6876135"->{
  Cell[88499, 2291, 1212, 20, 45, "Print",
   CellTags->"Info3548179303-6876135"]},
 "Info3548179344-6876135"->{
  Cell[89902, 2321, 259, 5, 43, "Print",
   CellTags->"Info3548179344-6876135"]},
 "Info3548179345-6876135"->{
  Cell[90346, 2336, 268, 5, 43, "Print",
   CellTags->"Info3548179345-6876135"]},
 "Info3548179346-6876135"->{
  Cell[90710, 2349, 562, 9, 45, "Print",
   CellTags->"Info3548179346-6876135"]},
 "Info3548179347-6876135"->{
  Cell[91486, 2368, 1132, 18, 65, "Print",
   CellTags->"Info3548179347-6876135"]},
 "Info3548179355-6876135"->{
  Cell[92832, 2396, 1239, 21, 65, "Print",
   CellTags->"Info3548179355-6876135"]},
 "Info3548179356-6876135"->{
  Cell[94209, 2426, 273, 5, 43, "Print",
   CellTags->"Info3548179356-6876135"]},
 "Info3548179358-6876135"->{
  Cell[94619, 2440, 253, 5, 43, "Print",
   CellTags->"Info3548179358-6876135"]},
 "Info3548179359-6876135"->{
  Cell[95003, 2454, 4664, 88, 66, "Print",
   CellTags->"Info3548179359-6876135"]},
 "Info3548179634-6876135"->{
  Cell[99796, 2551, 1432, 22, 49, "Print",
   CellTags->"Info3548179634-6876135"]},
 "Info3548179746-6876135"->{
  Cell[101385, 2582, 514, 9, 48, "Print",
   CellTags->"Info3548179746-6876135"]},
 "Info3548179777-6876135"->{
  Cell[102056, 2600, 408, 7, 43, "Print",
   CellTags->"Info3548179777-6876135"]},
 "Info3548179788-6876135"->{
  Cell[102622, 2616, 408, 7, 43, "Print",
   CellTags->"Info3548179788-6876135"]},
 "Info3548179360-6876135"->{
  Cell[103242, 2633, 359, 6, 47, "Print",
   CellTags->"Info3548179360-6876135"]},
 "Info3548179362-6876135"->{
  Cell[103738, 2648, 249, 4, 43, "Print",
   CellTags->"Info3548179362-6876135"]},
 "Info3548179802-6876135"->{
  Cell[104142, 2661, 512, 9, 45, "Print",
   CellTags->"Info3548179802-6876135"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3548179021-7056111", 105056, 2687},
 {"Info3548179023-7056111", 105167, 2690},
 {"Info3548179024-7056111", 105278, 2693},
 {"Info3548179025-7056111", 105388, 2696},
 {"Info3548179090-7056111", 105498, 2699},
 {"Info3548179091-7056111", 105611, 2702},
 {"Info3548179092-7056111", 105724, 2705},
 {"Info3548179093-7056111", 105835, 2708},
 {"Info3548179094-7056111", 105948, 2711},
 {"Info3548179095-7056111", 106060, 2714},
 {"Info3548179096-7056111", 106173, 2717},
 {"Info3548179097-7056111", 106365, 2722},
 {"Info3548179098-7056111", 106476, 2725},
 {"Info3548179099-7056111", 106587, 2728},
 {"Info3548179303-6876135", 106700, 2731},
 {"Info3548179344-6876135", 106813, 2734},
 {"Info3548179345-6876135", 106924, 2737},
 {"Info3548179346-6876135", 107035, 2740},
 {"Info3548179347-6876135", 107146, 2743},
 {"Info3548179355-6876135", 107259, 2746},
 {"Info3548179356-6876135", 107372, 2749},
 {"Info3548179358-6876135", 107483, 2752},
 {"Info3548179359-6876135", 107594, 2755},
 {"Info3548179634-6876135", 107707, 2758},
 {"Info3548179746-6876135", 107820, 2761},
 {"Info3548179777-6876135", 107932, 2764},
 {"Info3548179788-6876135", 108044, 2767},
 {"Info3548179360-6876135", 108156, 2770},
 {"Info3548179362-6876135", 108268, 2773},
 {"Info3548179802-6876135", 108380, 2776}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 880, 15, 50, "Input"],
Cell[1305, 32, 913, 13, 157, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2255, 50, 105, 1, 30, "Input"],
Cell[2363, 53, 1325, 21, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3725, 79, 71, 1, 83, "Title"],
Cell[3799, 82, 372, 6, 55, "Subsection"],
Cell[4174, 90, 187, 4, 29, "Subsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4398, 99, 333, 5, 99, "Title"],
Cell[CellGroupData[{
Cell[4756, 108, 119, 2, 30, "Input"],
Cell[4878, 112, 4437, 74, 70, "Print",
 CellTags->"Info3548179021-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9352, 191, 140, 3, 30, "Input"],
Cell[9495, 196, 4303, 72, 66, "Print",
 CellTags->"Info3548179023-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13835, 273, 116, 2, 30, "Input"],
Cell[13954, 277, 454, 7, 43, "Print",
 CellTags->"Info3548179024-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14445, 289, 118, 2, 30, "Input"],
Cell[14566, 293, 253, 5, 43, "Print",
 CellTags->"Info3548179025-7056111"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14868, 304, 274, 4, 99, "Title"],
Cell[15145, 310, 239, 5, 59, "Text"],
Cell[CellGroupData[{
Cell[15409, 319, 356, 9, 30, "Input"],
Cell[15768, 330, 1245, 38, 52, "Output"]
}, Open  ]],
Cell[17028, 371, 228, 4, 59, "Text"],
Cell[CellGroupData[{
Cell[17281, 379, 313, 8, 30, "Input"],
Cell[17597, 389, 7039, 203, 96, "Output"]
}, Open  ]],
Cell[24651, 595, 367, 8, 59, "Text"],
Cell[CellGroupData[{
Cell[25043, 607, 722, 20, 30, "Input"],
Cell[25768, 629, 3708, 115, 66, "Output"]
}, Open  ]],
Cell[29491, 747, 532, 10, 91, "Text"],
Cell[CellGroupData[{
Cell[30048, 761, 848, 22, 30, "Input"],
Cell[30899, 785, 11199, 331, 139, "Output"]
}, Open  ]],
Cell[42113, 1119, 240, 6, 59, "Text"],
Cell[CellGroupData[{
Cell[42378, 1129, 553, 17, 30, "Input"],
Cell[42934, 1148, 5850, 164, 66, "Output"]
}, Open  ]],
Cell[48799, 1315, 174, 3, 59, "Text"],
Cell[CellGroupData[{
Cell[48998, 1322, 153, 3, 30, "Input"],
Cell[49154, 1327, 8677, 257, 54, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57880, 1590, 145, 2, 99, "Title"],
Cell[CellGroupData[{
Cell[58050, 1596, 116, 1, 37, "Subsection"],
Cell[58169, 1599, 3829, 96, 278, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62035, 1700, 129, 1, 37, "Subsection"],
Cell[62167, 1703, 128, 2, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62332, 1710, 188, 4, 37, "Subsection"],
Cell[CellGroupData[{
Cell[62545, 1718, 751, 21, 30, "Input"],
Cell[63299, 1741, 421, 10, 30, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63781, 1758, 258, 4, 99, "Title"],
Cell[CellGroupData[{
Cell[64064, 1766, 39, 0, 30, "Input"],
Cell[64106, 1768, 870, 14, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65013, 1787, 121, 2, 30, "Input"],
Cell[65137, 1791, 4620, 87, 47, "Print",
 CellTags->"Info3548179090-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69794, 1883, 54, 1, 30, "Input"],
Cell[69851, 1886, 4024, 76, 47, "Print",
 CellTags->"Info3548179091-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73912, 1967, 146, 3, 30, "Input"],
Cell[74061, 1972, 468, 7, 43, "Print",
 CellTags->"Info3548179092-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74566, 1984, 145, 3, 30, "Input"],
Cell[74714, 1989, 4800, 90, 70, "Print",
 CellTags->"Info3548179093-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79551, 2084, 144, 3, 30, "Input"],
Cell[79698, 2089, 623, 10, 43, "Print",
 CellTags->"Info3548179094-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80358, 2104, 148, 3, 30, "Input"],
Cell[80509, 2109, 4742, 89, 66, "Print",
 CellTags->"Info3548179095-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85288, 2203, 143, 3, 30, "Input"],
Cell[85434, 2208, 246, 4, 43, "Print",
 CellTags->"Info3548179096-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85717, 2217, 52, 1, 30, "Input"],
Cell[85772, 2220, 294, 5, 43, "Print",
 CellTags->"Info3548179096-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86103, 2230, 144, 3, 30, "Input"],
Cell[86250, 2235, 269, 5, 43, "Print",
 CellTags->"Info3548179097-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86556, 2245, 149, 3, 30, "Input"],
Cell[86708, 2250, 484, 8, 45, "Print",
 CellTags->"Info3548179098-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87229, 2263, 149, 3, 30, "Input"],
Cell[87381, 2268, 1023, 15, 65, "Print",
 CellTags->"Info3548179099-7056111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88441, 2288, 55, 1, 30, "Input"],
Cell[88499, 2291, 1212, 20, 45, "Print",
 CellTags->"Info3548179303-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89748, 2316, 151, 3, 30, "Input"],
Cell[89902, 2321, 259, 5, 43, "Print",
 CellTags->"Info3548179344-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90198, 2331, 145, 3, 30, "Input"],
Cell[90346, 2336, 268, 5, 43, "Print",
 CellTags->"Info3548179345-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90651, 2346, 56, 1, 30, "Input"],
Cell[90710, 2349, 562, 9, 45, "Print",
 CellTags->"Info3548179346-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91309, 2363, 174, 3, 30, "Input"],
Cell[91486, 2368, 1132, 18, 65, "Print",
 CellTags->"Info3548179347-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92655, 2391, 174, 3, 30, "Input"],
Cell[92832, 2396, 1239, 21, 65, "Print",
 CellTags->"Info3548179355-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94108, 2422, 98, 2, 30, "Input"],
Cell[94209, 2426, 273, 5, 43, "Print",
 CellTags->"Info3548179356-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94519, 2436, 97, 2, 30, "Input"],
Cell[94619, 2440, 253, 5, 43, "Print",
 CellTags->"Info3548179358-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94909, 2450, 91, 2, 30, "Input"],
Cell[95003, 2454, 4664, 88, 66, "Print",
 CellTags->"Info3548179359-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99704, 2547, 89, 2, 30, "Input"],
Cell[99796, 2551, 1432, 22, 49, "Print",
 CellTags->"Info3548179634-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101265, 2578, 117, 2, 30, "Input"],
Cell[101385, 2582, 514, 9, 48, "Print",
 CellTags->"Info3548179746-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101936, 2596, 117, 2, 30, "Input"],
Cell[102056, 2600, 408, 7, 43, "Print",
 CellTags->"Info3548179777-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102501, 2612, 118, 2, 30, "Input"],
Cell[102622, 2616, 408, 7, 43, "Print",
 CellTags->"Info3548179788-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103067, 2628, 172, 3, 30, "Input"],
Cell[103242, 2633, 359, 6, 47, "Print",
 CellTags->"Info3548179360-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103638, 2644, 97, 2, 30, "Input"],
Cell[103738, 2648, 249, 4, 43, "Print",
 CellTags->"Info3548179362-6876135"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104024, 2657, 115, 2, 30, "Input"],
Cell[104142, 2661, 512, 9, 45, "Print",
 CellTags->"Info3548179802-6876135"]
}, Open  ]]
}, Open  ]]
}
]
*)


